Rationalizing Loop Integration

We show that direct Feynman-parametric loop integration is possible for a large class of planar multi-loop integrals. Much of this follows from the existence of manifestly dual-conformal Feynman-parametric representations of planar loop integrals, and the fact that many of the algebraic roots associated with (e.g. Landau) leading singularities are automatically rationalized in momentum-twistor space---facilitating direct integration via partial fractioning. We describe how momentum twistors may be chosen non-redundantly to parameterize particular integrals, and how strategic choices of coordinates can be used to expose kinematic limits of interest. We illustrate the power of these ideas with many concrete cases studied through four loops and involving as many as eight particles. Detailed examples are included as ancillary files to this work's submission to the arXiv.

==> anc/HeptagonA.m <==

(*************************************************************************)
(*                                                                       *)
(* Ancillary file to "Rationalizing Loop Integration"                    *)
(* by Jacob L. Bourjaily, Andrew J. McLeod, Matt von Hippel,             *)
(* and Matthias Wilhelm, arXiv:1805.nnnnn.                               *)
(*                                                                       *)
(* This file contains expressions for the Heptagon A integrals           *)
(* discussed in section 3.2.1, in the coordinates defined in eq. (3.24). *)
(* The functions are presented in terms of the basis of Goncharov        *)
(* polylogarthms in eq. (3.31), for two and three loops, denoted         *)
(* as heptagonA2 and heptagonA3 respectively.                            *)
(*                                                                       *)
(*************************************************************************)

hAw1e2=-1/(1+e1);
hAw2e2=-1/(1+e3);
hAw3e2=-1/((1+e1)*(1+e3));
hAw1e4=-1/e1;
hAw2e4=-(1+e2)/(e1*e2);
hAw3e4=-(1+e2*(1+e1))/(e1*e2*(1+e1));
hAw4e4=-(1+e2*(1+e3))/(e1*e2*(1+e3));
hAw5e4=-(1+e2*(1+e1)*(1+e3))/(e1*e2*(1+e1)*(1+e3));
hAw6e4=-((1+e2*(1+e1))*(1+e2*(1+e3)))/(e1*e2*(1+e2*(1+e1)*(1+e3)));

heptagonA2=G[{-1},e2]*G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{hAw1e2},e2]-G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{hAw2e2},e2]+G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{hAw3e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{-1,-1},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{-1,-1},e2]+2*G[{0},e1]*G[{hAw1e4},e4]*G[{-1,0},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{-1,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{-1,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{-1,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{-1,hAw2e2},e2]+2*G[{-1},e2]*G[{hAw1e4},e4]*G[{0,0},e1]-2*G[{hAw1e4},e4]*G[{hAw1e2},e2]*G[{0,0},e1]-2*G[{hAw1e4},e4]*G[{hAw2e2},e2]*G[{0,0},e1]+2*G[{hAw1e4},e4]*G[{hAw3e2},e2]*G[{0,0},e1]+G[{-1},e2]*G[{0},e1]*G[{hAw1e4,0},e4]+G[{-1},e2]*G[{0},e3]*G[{hAw1e4,0},e4]-G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,0},e4]-G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,0},e4]-G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,0},e4]-G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,0},e4]+G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,0},e4]+G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,0},e4]-2*G[{-1,-1},e2]*G[{hAw1e4,0},e4]+2*G[{-1,0},e2]*G[{hAw1e4,0},e4]-G[{-1},e2]*G[{0},e1]*G[{hAw1e4,hAw2e4},e4]+2*G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw2e4},e4]+G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw2e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw2e4},e4]-G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw2e4},e4]+2*G[{0,0},e1]*G[{hAw1e4,hAw2e4},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw3e4},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw3e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw3e4},e4]+G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw3e4},e4]+G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw3e4},e4]+G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw3e4},e4]+G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw3e4},e4]+G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw3e4},e4]+G[{-1,-1},e2]*G[{hAw1e4,hAw3e4},e4]-G[{-1,0},e2]*G[{hAw1e4,hAw3e4},e4]-2*G[{0,0},e1]*G[{hAw1e4,hAw3e4},e4]+G[{0,hAw3e2},e2]*G[{hAw1e4,hAw3e4},e4]-G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw4e4},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw4e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw4e4},e4]+G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw4e4},e4]+G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw4e4},e4]+G[{-1,-1},e2]*G[{hAw1e4,hAw4e4},e4]-G[{-1,0},e2]*G[{hAw1e4,hAw4e4},e4]-2*G[{0,0},e1]*G[{hAw1e4,hAw4e4},e4]+G[{0,hAw3e2},e2]*G[{hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw5e4},e4]-3*G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw5e4},e4]-G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,hAw5e4},e4]+2*G[{0,0},e1]*G[{hAw1e4,hAw5e4},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,hAw5e4},e4]-G[{0},e3]*G[{hAw1e4},e4]*G[{hAw1e2,-1},e2]+G[{hAw1e4,0},e4]*G[{hAw1e2,-1},e2]+G[{hAw1e4,hAw2e4},e4]*G[{hAw1e2,-1},e2]-G[{hAw1e4,hAw3e4},e4]*G[{hAw1e2,-1},e2]-G[{hAw1e4,hAw4e4},e4]*G[{hAw1e2,-1},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{hAw1e2,0},e2]-G[{hAw1e4,0},e4]*G[{hAw1e2,0},e2]-G[{hAw1e4,hAw2e4},e4]*G[{hAw1e2,0},e2]+G[{hAw1e4,hAw3e4},e4]*G[{hAw1e2,0},e2]+G[{hAw1e4,hAw4e4},e4]*G[{hAw1e2,0},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{hAw1e2,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{hAw1e2,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{hAw1e2,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{hAw1e2,hAw2e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{hAw1e2,hAw3e2},e2]+G[{hAw1e4,0},e4]*G[{hAw1e2,hAw3e2},e2]+G[{hAw1e4,hAw2e4},e4]*G[{hAw1e2,hAw3e2},e2]-G[{hAw1e4,hAw3e4},e4]*G[{hAw1e2,hAw3e2},e2]-G[{hAw1e4,hAw4e4},e4]*G[{hAw1e2,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{hAw2e2,-1},e2]+G[{hAw1e4,0},e4]*G[{hAw2e2,-1},e2]+G[{hAw1e4,hAw2e4},e4]*G[{hAw2e2,-1},e2]-G[{hAw1e4,hAw3e4},e4]*G[{hAw2e2,-1},e2]-G[{hAw1e4,hAw4e4},e4]*G[{hAw2e2,-1},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{hAw2e2,0},e2]-G[{hAw1e4,0},e4]*G[{hAw2e2,0},e2]-G[{hAw1e4,hAw2e4},e4]*G[{hAw2e2,0},e2]+G[{hAw1e4,hAw3e4},e4]*G[{hAw2e2,0},e2]+G[{hAw1e4,hAw4e4},e4]*G[{hAw2e2,0},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{hAw2e2,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{hAw2e2,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{hAw2e2,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{hAw2e2,hAw2e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{hAw2e2,hAw3e2},e2]+G[{hAw1e4,0},e4]*G[{hAw2e2,hAw3e2},e2]+G[{hAw1e4,hAw2e4},e4]*G[{hAw2e2,hAw3e2},e2]-G[{hAw1e4,hAw3e4},e4]*G[{hAw2e2,hAw3e2},e2]-G[{hAw1e4,hAw4e4},e4]*G[{hAw2e2,hAw3e2},e2]-3*G[{0},e1]*G[{hAw1e4},e4]*G[{hAw3e2,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{hAw3e2,hAw3e2},e2]-2*G[{hAw1e4,0},e4]*G[{hAw3e2,hAw3e2},e2]-G[{hAw1e4,hAw3e4},e4]*G[{hAw3e2,hAw3e2},e2]-G[{hAw1e4,hAw4e4},e4]*G[{hAw3e2,hAw3e2},e2]+4*G[{hAw1e4,hAw5e4},e4]*G[{hAw3e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{-1,0,hAw3e2},e2]+G[{hAw1e4},e4]*G[{-1,hAw1e2,-1},e2]-G[{hAw1e4},e4]*G[{-1,hAw1e2,0},e2]+G[{hAw1e4},e4]*G[{-1,hAw1e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{-1,hAw2e2,-1},e2]-G[{hAw1e4},e4]*G[{-1,hAw2e2,0},e2]+G[{hAw1e4},e4]*G[{-1,hAw2e2,hAw3e2},e2]+2*G[{0},e1]*G[{0,-1,-1},e2]+2*G[{0},e3]*G[{0,-1,-1},e2]-G[{0},e1]*G[{0,-1,0},e2]-G[{0},e3]*G[{0,-1,0},e2]-G[{0},e1]*G[{0,-1,hAw1e2},e2]-G[{0},e3]*G[{0,-1,hAw1e2},e2]-G[{0},e1]*G[{0,-1,hAw2e2},e2]-G[{0},e3]*G[{0,-1,hAw2e2},e2]-G[{0},e1]*G[{0,0,-1},e2]-G[{0},e3]*G[{0,0,-1},e2]+G[{0},e1]*G[{0,0,hAw1e2},e2]+G[{0},e3]*G[{0,0,hAw1e2},e2]+G[{0},e1]*G[{0,0,hAw2e2},e2]+G[{0},e3]*G[{0,0,hAw2e2},e2]-G[{0},e1]*G[{0,0,hAw3e2},e2]-G[{0},e3]*G[{0,0,hAw3e2},e2]-G[{0},e1]*G[{0,hAw1e2,-1},e2]-G[{0},e3]*G[{0,hAw1e2,-1},e2]+G[{0},e1]*G[{0,hAw1e2,0},e2]+G[{0},e3]*G[{0,hAw1e2,0},e2]+G[{0},e1]*G[{0,hAw1e2,hAw3e2},e2]+G[{0},e3]*G[{0,hAw1e2,hAw3e2},e2]-G[{0},e1]*G[{0,hAw2e2,-1},e2]-G[{0},e3]*G[{0,hAw2e2,-1},e2]+G[{0},e1]*G[{0,hAw2e2,0},e2]+G[{0},e3]*G[{0,hAw2e2,0},e2]+G[{0},e1]*G[{0,hAw2e2,hAw3e2},e2]+G[{0},e3]*G[{0,hAw2e2,hAw3e2},e2]-G[{0},e1]*G[{0,hAw3e2,0},e2]-G[{0},e3]*G[{0,hAw3e2,0},e2]+G[{0},e1]*G[{0,hAw3e2,hAw1e2},e2]+G[{0},e3]*G[{0,hAw3e2,hAw1e2},e2]+G[{0},e1]*G[{0,hAw3e2,hAw2e2},e2]+G[{0},e3]*G[{0,hAw3e2,hAw2e2},e2]-2*G[{0},e1]*G[{0,hAw3e2,hAw3e2},e2]-2*G[{0},e3]*G[{0,hAw3e2,hAw3e2},e2]-G[{-1},e2]*G[{hAw1e4,0,hAw2e4},e4]+G[{0},e2]*G[{hAw1e4,0,hAw2e4},e4]+G[{0},e3]*G[{hAw1e4,0,hAw2e4},e4]+G[{0},e1]*G[{hAw1e4,0,hAw5e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,0,hAw5e4},e4]+G[{-1},e2]*G[{hAw1e4,0,hAw6e4},e4]-G[{0},e1]*G[{hAw1e4,0,hAw6e4},e4]-G[{0},e2]*G[{hAw1e4,0,hAw6e4},e4]-G[{0},e3]*G[{hAw1e4,0,hAw6e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,0,hAw6e4},e4]-2*G[{-1},e2]*G[{hAw1e4,hAw2e4,0},e4]+G[{0},e1]*G[{hAw1e4,hAw2e4,0},e4]+2*G[{0},e2]*G[{hAw1e4,hAw2e4,0},e4]+G[{0},e3]*G[{hAw1e4,hAw2e4,0},e4]+2*G[{-1},e2]*G[{hAw1e4,hAw2e4,hAw1e4},e4]-2*G[{0},e2]*G[{hAw1e4,hAw2e4,hAw1e4},e4]-G[{0},e3]*G[{hAw1e4,hAw2e4,hAw1e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw2e4,hAw2e4},e4]+G[{0},e2]*G[{hAw1e4,hAw2e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e4,hAw2e4,hAw2e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw2e4,hAw6e4},e4]-G[{0},e1]*G[{hAw1e4,hAw2e4,hAw6e4},e4]-G[{0},e2]*G[{hAw1e4,hAw2e4,hAw6e4},e4]-G[{0},e3]*G[{hAw1e4,hAw2e4,hAw6e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw2e4,hAw6e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw3e4,0},e4]-G[{0},e1]*G[{hAw1e4,hAw3e4,0},e4]-G[{0},e2]*G[{hAw1e4,hAw3e4,0},e4]-G[{0},e3]*G[{hAw1e4,hAw3e4,0},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw3e4,0},e4]-G[{-1},e2]*G[{hAw1e4,hAw3e4,hAw1e4},e4]+G[{0},e2]*G[{hAw1e4,hAw3e4,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4,hAw3e4,hAw1e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw3e4,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,hAw3e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,hAw3e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e4,hAw3e4,hAw5e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw3e4,hAw5e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw3e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,hAw3e4,hAw6e4},e4]+G[{0},e2]*G[{hAw1e4,hAw3e4,hAw6e4},e4]+G[{0},e3]*G[{hAw1e4,hAw3e4,hAw6e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw3e4,hAw6e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw4e4,0},e4]-G[{0},e1]*G[{hAw1e4,hAw4e4,0},e4]-G[{0},e2]*G[{hAw1e4,hAw4e4,0},e4]-G[{0},e3]*G[{hAw1e4,hAw4e4,0},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw4e4,0},e4]-G[{-1},e2]*G[{hAw1e4,hAw4e4,hAw1e4},e4]+G[{0},e2]*G[{hAw1e4,hAw4e4,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4,hAw4e4,hAw1e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw4e4,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,hAw4e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,hAw4e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e4,hAw4e4,hAw5e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw4e4,hAw5e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw4e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,hAw4e4,hAw6e4},e4]+G[{0},e2]*G[{hAw1e4,hAw4e4,hAw6e4},e4]+G[{0},e3]*G[{hAw1e4,hAw4e4,hAw6e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw4e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,hAw5e4,0},e4]+G[{0},e3]*G[{hAw1e4,hAw5e4,0},e4]-2*G[{hAw3e2},e2]*G[{hAw1e4,hAw5e4,0},e4]-G[{0},e3]*G[{hAw1e4,hAw5e4,hAw1e4},e4]-3*G[{0},e1]*G[{hAw1e4,hAw5e4,hAw5e4},e4]+3*G[{hAw3e2},e2]*G[{hAw1e4,hAw5e4,hAw5e4},e4]+G[{hAw1e4},e4]*G[{hAw1e2,-1,-1},e2]-G[{hAw1e4},e4]*G[{hAw1e2,-1,0},e2]+G[{hAw1e4},e4]*G[{hAw1e2,0,hAw3e2},e2]-G[{hAw1e4},e4]*G[{hAw1e2,hAw1e2,-1},e2]+G[{hAw1e4},e4]*G[{hAw1e2,hAw1e2,0},e2]-G[{hAw1e4},e4]*G[{hAw1e2,hAw1e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{hAw1e2,hAw2e2,-1},e2]+G[{hAw1e4},e4]*G[{hAw1e2,hAw2e2,0},e2]-G[{hAw1e4},e4]*G[{hAw1e2,hAw2e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{hAw1e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{hAw2e2,-1,-1},e2]-G[{hAw1e4},e4]*G[{hAw2e2,-1,0},e2]+G[{hAw1e4},e4]*G[{hAw2e2,0,hAw3e2},e2]-G[{hAw1e4},e4]*G[{hAw2e2,hAw1e2,-1},e2]+G[{hAw1e4},e4]*G[{hAw2e2,hAw1e2,0},e2]-G[{hAw1e4},e4]*G[{hAw2e2,hAw1e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{hAw2e2,hAw2e2,-1},e2]+G[{hAw1e4},e4]*G[{hAw2e2,hAw2e2,0},e2]-G[{hAw1e4},e4]*G[{hAw2e2,hAw2e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{hAw2e2,hAw3e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{hAw3e2,0,hAw3e2},e2]+4*G[{hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw3e2},e2]-4*G[{0,-1,-1,-1},e2]+4*G[{0,-1,-1,0},e2]+3*G[{0,-1,0,-1},e2]-3*G[{0,-1,0,0},e2]-G[{0,-1,0,hAw3e2},e2]+G[{0,-1,hAw1e2,-1},e2]-G[{0,-1,hAw1e2,0},e2]+G[{0,-1,hAw1e2,hAw3e2},e2]+G[{0,-1,hAw2e2,-1},e2]-G[{0,-1,hAw2e2,0},e2]+G[{0,-1,hAw2e2,hAw3e2},e2]+2*G[{0,0,-1,-1},e2]-2*G[{0,0,-1,0},e2]-G[{0,0,hAw1e2,-1},e2]+G[{0,0,hAw1e2,0},e2]-G[{0,0,hAw1e2,hAw3e2},e2]-G[{0,0,hAw2e2,-1},e2]+G[{0,0,hAw2e2,0},e2]-G[{0,0,hAw2e2,hAw3e2},e2]+2*G[{0,0,hAw3e2,hAw3e2},e2]+2*G[{0,hAw1e2,-1,-1},e2]-2*G[{0,hAw1e2,-1,0},e2]-2*G[{0,hAw1e2,0,-1},e2]+2*G[{0,hAw1e2,0,0},e2]-2*G[{0,hAw1e2,hAw3e2,hAw3e2},e2]+2*G[{0,hAw2e2,-1,-1},e2]-2*G[{0,hAw2e2,-1,0},e2]-2*G[{0,hAw2e2,0,-1},e2]+2*G[{0,hAw2e2,0,0},e2]-2*G[{0,hAw2e2,hAw3e2,hAw3e2},e2]+G[{0,hAw3e2,0,-1},e2]-G[{0,hAw3e2,0,0},e2]+G[{0,hAw3e2,0,hAw3e2},e2]-G[{0,hAw3e2,hAw1e2,-1},e2]+G[{0,hAw3e2,hAw1e2,0},e2]-G[{0,hAw3e2,hAw1e2,hAw3e2},e2]-G[{0,hAw3e2,hAw2e2,-1},e2]+G[{0,hAw3e2,hAw2e2,0},e2]-G[{0,hAw3e2,hAw2e2,hAw3e2},e2]+4*G[{0,hAw3e2,hAw3e2,hAw3e2},e2]-G[{hAw1e4,0,hAw2e4,0},e4]+G[{hAw1e4,0,hAw2e4,hAw1e4},e4]-G[{hAw1e4,0,hAw2e4,hAw2e4},e4]+G[{hAw1e4,0,hAw5e4,0},e4]-G[{hAw1e4,0,hAw5e4,hAw1e4},e4]+G[{hAw1e4,0,hAw6e4,hAw2e4},e4]+G[{hAw1e4,hAw2e4,0,hAw1e4},e4]-2*G[{hAw1e4,hAw2e4,0,hAw2e4},e4]+G[{hAw1e4,hAw2e4,hAw1e4,0},e4]-2*G[{hAw1e4,hAw2e4,hAw1e4,hAw1e4},e4]+2*G[{hAw1e4,hAw2e4,hAw1e4,hAw2e4},e4]-G[{hAw1e4,hAw2e4,hAw2e4,0},e4]+G[{hAw1e4,hAw2e4,hAw2e4,hAw1e4},e4]-G[{hAw1e4,hAw2e4,hAw2e4,hAw2e4},e4]+G[{hAw1e4,hAw2e4,hAw6e4,hAw2e4},e4]+G[{hAw1e4,hAw3e4,0,hAw2e4},e4]-G[{hAw1e4,hAw3e4,hAw1e4,0},e4]+G[{hAw1e4,hAw3e4,hAw1e4,hAw1e4},e4]-G[{hAw1e4,hAw3e4,hAw1e4,hAw2e4},e4]+G[{hAw1e4,hAw3e4,hAw2e4,0},e4]-G[{hAw1e4,hAw3e4,hAw2e4,hAw1e4},e4]+G[{hAw1e4,hAw3e4,hAw2e4,hAw2e4},e4]+G[{hAw1e4,hAw3e4,hAw5e4,0},e4]-G[{hAw1e4,hAw3e4,hAw5e4,hAw1e4},e4]-G[{hAw1e4,hAw3e4,hAw6e4,hAw2e4},e4]+G[{hAw1e4,hAw4e4,0,hAw2e4},e4]-G[{hAw1e4,hAw4e4,hAw1e4,0},e4]+G[{hAw1e4,hAw4e4,hAw1e4,hAw1e4},e4]-G[{hAw1e4,hAw4e4,hAw1e4,hAw2e4},e4]+G[{hAw1e4,hAw4e4,hAw2e4,0},e4]-G[{hAw1e4,hAw4e4,hAw2e4,hAw1e4},e4]+G[{hAw1e4,hAw4e4,hAw2e4,hAw2e4},e4]+G[{hAw1e4,hAw4e4,hAw5e4,0},e4]-G[{hAw1e4,hAw4e4,hAw5e4,hAw1e4},e4]-G[{hAw1e4,hAw4e4,hAw6e4,hAw2e4},e4]-G[{hAw1e4,hAw5e4,0,hAw1e4},e4]+G[{hAw1e4,hAw5e4,hAw1e4,0},e4]-3*G[{hAw1e4,hAw5e4,hAw5e4,0},e4]+3*G[{hAw1e4,hAw5e4,hAw5e4,hAw1e4},e4]-G[{hAw1e4},e4]*G[{hAw1e2},e2]*zeta[2]-G[{hAw1e4},e4]*G[{hAw2e2},e2]*zeta[2]+2*G[{hAw1e4},e4]*G[{hAw3e2},e2]*zeta[2]-G[{0,-1},e2]*zeta[2]+G[{0,hAw3e2},e2]*zeta[2]-G[{hAw1e4,hAw3e4},e4]*zeta[2]-G[{hAw1e4,hAw4e4},e4]*zeta[2]+2*G[{hAw1e4,hAw5e4},e4]*zeta[2];

heptagonA3=2*G[{0},e1]*G[{0},e3]*G[{-1,-1},e2]*G[{hAw1e4,hAw1e4},e4]-G[{0},e1]*G[{0},e3]*G[{-1,0},e2]*G[{hAw1e4,hAw1e4},e4]-G[{0},e1]*G[{0},e3]*G[{-1,hAw1e2},e2]*G[{hAw1e4,hAw1e4},e4]-G[{0},e1]*G[{0},e3]*G[{-1,hAw2e2},e2]*G[{hAw1e4,hAw1e4},e4]-G[{0},e1]*G[{0},e3]*G[{0,-1},e2]*G[{hAw1e4,hAw1e4},e4]+4*G[{-1,-1},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4},e4]-2*G[{-1,0},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4},e4]-2*G[{-1,hAw1e2},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4},e4]-2*G[{-1,hAw2e2},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4},e4]-2*G[{0,-1},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4},e4]+G[{0},e1]*G[{0},e3]*G[{0,hAw1e2},e2]*G[{hAw1e4,hAw1e4},e4]+2*G[{0,0},e1]*G[{0,hAw1e2},e2]*G[{hAw1e4,hAw1e4},e4]+G[{0},e1]*G[{0},e3]*G[{0,hAw2e2},e2]*G[{hAw1e4,hAw1e4},e4]+2*G[{0,0},e1]*G[{0,hAw2e2},e2]*G[{hAw1e4,hAw1e4},e4]-G[{0},e1]*G[{0},e3]*G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4},e4]-2*G[{0,0},e1]*G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1},e2]-2*G[{0,0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1},e2]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0},e2]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0},e2]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw3e2},e2]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw3e2},e2]-G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1},e2]-2*G[{0,0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1},e2]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0},e2]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0},e2]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw3e2},e2]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw3e2},e2]-G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0},e2]-2*G[{0,0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0},e2]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2},e2]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2},e2]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2},e2]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2},e2]-2*G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2},e2]-4*G[{0,0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2},e2]-4*G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,-1},e2]+5*G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,0},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,0},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,hAw2e2},e2]+3*G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{-1,0,-1},e2]-3*G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{-1,0,0},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{-1,0,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,-1},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,0},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,hAw2e2},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,-1},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,0},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,hAw2e2},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,hAw3e2},e2]+2*G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,-1,-1},e2]+4*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,-1,-1},e2]+2*G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,-1,-1},e2]+2*G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,-1,-1},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{0,-1,-1},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{0,-1,-1},e2]-G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,-1,0},e2]-2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,-1,0},e2]-G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,-1,0},e2]-G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,-1,0},e2]-2*G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{0,-1,0},e2]-G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,-1,hAw1e2},e2]-2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,-1,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,-1,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,-1,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{0,-1,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{0,-1,hAw1e2},e2]-G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,-1,hAw2e2},e2]-2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,-1,hAw2e2},e2]-G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,-1,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,-1,hAw2e2},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{0,-1,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{0,-1,hAw2e2},e2]-G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,0,-1},e2]-2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,0,-1},e2]-G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,0,-1},e2]-G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,0,-1},e2]+G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,0,hAw1e2},e2]+2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,0,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,0,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,0,hAw1e2},e2]+G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,0,hAw2e2},e2]+2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,0,hAw2e2},e2]+G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,0,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,0,hAw2e2},e2]-G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,0,hAw3e2},e2]-2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,0,hAw3e2},e2]-G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,0,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,0,hAw3e2},e2]-G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw1e2,-1},e2]-2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,hAw1e2,-1},e2]-G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,hAw1e2,-1},e2]-G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,hAw1e2,-1},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,-1},e2]+G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw1e2,0},e2]+2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,hAw1e2,0},e2]+G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,hAw1e2,0},e2]+G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,hAw1e2,0},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,0},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,hAw2e2},e2]+G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw3e2},e2]+2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,hAw1e2,hAw3e2},e2]+G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,hAw1e2,hAw3e2},e2]+G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,hAw1e2,hAw3e2},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,hAw3e2},e2]-G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw2e2,-1},e2]-2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,hAw2e2,-1},e2]-G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,hAw2e2,-1},e2]-G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,hAw2e2,-1},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,-1},e2]+G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw2e2,0},e2]+2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,hAw2e2,0},e2]+G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,hAw2e2,0},e2]+G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,hAw2e2,0},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,0},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,hAw2e2},e2]+G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw3e2},e2]+2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,hAw2e2,hAw3e2},e2]+G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,hAw2e2,hAw3e2},e2]+G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,hAw2e2,hAw3e2},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,hAw3e2},e2]-G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,0},e2]-2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,hAw3e2,0},e2]-G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,hAw3e2,0},e2]-G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,hAw3e2,0},e2]+G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2},e2]+2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,hAw3e2,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,hAw3e2,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,hAw3e2,hAw1e2},e2]+G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2},e2]+2*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,hAw3e2,hAw2e2},e2]+G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,hAw3e2,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,hAw3e2,hAw2e2},e2]-2*G[{0},e1]*G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2},e2]-4*G[{hAw1e4},e4]*G[{0,0},e1]*G[{0,hAw3e2,hAw3e2},e2]-2*G[{0},e1]*G[{hAw1e4,0},e4]*G[{0,hAw3e2,hAw3e2},e2]-2*G[{0},e3]*G[{hAw1e4,0},e4]*G[{0,hAw3e2,hAw3e2},e2]+3*G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw3e2,hAw3e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw3e2,hAw3e2},e2]+G[{-1},e2]*G[{0},e1]*G[{0},e3]*G[{hAw1e4,0,hAw1e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,0,hAw1e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4},e4]-G[{0},e1]*G[{-1,-1},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{0},e3]*G[{-1,-1},e2]*G[{hAw1e4,0,hAw1e4},e4]+2*G[{0},e1]*G[{-1,0},e2]*G[{hAw1e4,0,hAw1e4},e4]-G[{0},e1]*G[{-1,hAw1e2},e2]*G[{hAw1e4,0,hAw1e4},e4]-G[{0},e3]*G[{-1,hAw1e2},e2]*G[{hAw1e4,0,hAw1e4},e4]-G[{0},e1]*G[{-1,hAw2e2},e2]*G[{hAw1e4,0,hAw1e4},e4]-G[{0},e3]*G[{-1,hAw2e2},e2]*G[{hAw1e4,0,hAw1e4},e4]+2*G[{-1},e2]*G[{0,0},e1]*G[{hAw1e4,0,hAw1e4},e4]-2*G[{hAw1e2},e2]*G[{0,0},e1]*G[{hAw1e4,0,hAw1e4},e4]-2*G[{hAw2e2},e2]*G[{0,0},e1]*G[{hAw1e4,0,hAw1e4},e4]+2*G[{hAw3e2},e2]*G[{0,0},e1]*G[{hAw1e4,0,hAw1e4},e4]-G[{0},e3]*G[{hAw1e2,-1},e2]*G[{hAw1e4,0,hAw1e4},e4]-G[{0},e1]*G[{hAw1e2,0},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{0},e1]*G[{hAw1e2,hAw1e2},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{0},e3]*G[{hAw1e2,hAw1e2},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{0},e1]*G[{hAw1e2,hAw2e2},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{0},e3]*G[{hAw1e2,hAw2e2},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{0},e1]*G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4},e4]-G[{0},e3]*G[{hAw2e2,-1},e2]*G[{hAw1e4,0,hAw1e4},e4]-G[{0},e1]*G[{hAw2e2,0},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{0},e1]*G[{hAw2e2,hAw1e2},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{0},e3]*G[{hAw2e2,hAw1e2},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{0},e1]*G[{hAw2e2,hAw2e2},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{0},e3]*G[{hAw2e2,hAw2e2},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{0},e1]*G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4},e4]-3*G[{0},e1]*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4},e4]-G[{0},e3]*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4},e4]-G[{-1,0,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{-1,hAw1e2,-1},e2]*G[{hAw1e4,0,hAw1e4},e4]-G[{-1,hAw1e2,0},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{-1,hAw1e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{-1,hAw2e2,-1},e2]*G[{hAw1e4,0,hAw1e4},e4]-G[{-1,hAw2e2,0},e2]*G[{hAw1e4,0,hAw1e4},e4]+G[{-1,hAw2e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4},e4]+2*G[{0},e1]*G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,0},e4]+2*G[{0},e3]*G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e1]*G[{-1,0},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e3]*G[{-1,0},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e1]*G[{-1,hAw1e2},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e3]*G[{-1,hAw1e2},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e1]*G[{-1,hAw2e2},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e3]*G[{-1,hAw2e2},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e1]*G[{0,-1},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e3]*G[{0,-1},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e1]*G[{0,hAw1e2},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e3]*G[{0,hAw1e2},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e1]*G[{0,hAw2e2},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e3]*G[{0,hAw2e2},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e1]*G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e3]*G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e1]*G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e3]*G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e1]*G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e3]*G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e1]*G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e3]*G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e1]*G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e3]*G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e1]*G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e3]*G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e1]*G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e3]*G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e1]*G[{hAw3e2,0},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0},e3]*G[{hAw3e2,0},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e1]*G[{hAw3e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e3]*G[{hAw3e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e1]*G[{hAw3e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0},e3]*G[{hAw3e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,0},e4]-2*G[{0},e1]*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0},e4]-2*G[{0},e3]*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0},e4]-4*G[{-1,-1,-1},e2]*G[{hAw1e4,hAw1e4,0},e4]+4*G[{-1,-1,0},e2]*G[{hAw1e4,hAw1e4,0},e4]+3*G[{-1,0,-1},e2]*G[{hAw1e4,hAw1e4,0},e4]-3*G[{-1,0,0},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{-1,0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{-1,hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{-1,hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{-1,hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{-1,hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{-1,hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{-1,hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0},e4]+2*G[{0,-1,-1},e2]*G[{hAw1e4,hAw1e4,0},e4]-2*G[{0,-1,0},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0,hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0,hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0,hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0,hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,0},e4]+G[{0,hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{0,hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0},e4]+2*G[{0,hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0},e4]-G[{-1},e2]*G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+G[{0},e1]*G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{0},e3]*G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-2*G[{0},e1]*G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+G[{0},e1]*G[{-1,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+G[{0},e3]*G[{-1,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+G[{0},e1]*G[{-1,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+G[{0},e3]*G[{-1,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-2*G[{-1},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+2*G[{hAw1e2},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+2*G[{hAw2e2},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-2*G[{hAw3e2},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+G[{0},e3]*G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+G[{0},e1]*G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{0},e1]*G[{hAw1e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{0},e3]*G[{hAw1e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{0},e1]*G[{hAw1e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{0},e3]*G[{hAw1e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{0},e1]*G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+G[{0},e3]*G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+G[{0},e1]*G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{0},e1]*G[{hAw2e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{0},e3]*G[{hAw2e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{0},e1]*G[{hAw2e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{0},e3]*G[{hAw2e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{0},e1]*G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+3*G[{0},e1]*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+G[{0},e3]*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+G[{-1,0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{-1,hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+G[{-1,hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{-1,hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{-1,hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+G[{-1,hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]-G[{-1,hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]+2*G[{-1},e2]*G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{0},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-4*G[{0},e1]*G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+5*G[{0},e1]*G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e3]*G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{-1,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{0},e3]*G[{-1,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{-1,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{0},e3]*G[{-1,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+3*G[{0},e1]*G[{0,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+4*G[{-1},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-2*G[{0},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-2*G[{hAw1e2},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-2*G[{hAw2e2},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-3*G[{0},e1]*G[{0,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{0},e3]*G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e1]*G[{hAw2e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e3]*G[{hAw2e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e1]*G[{hAw2e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e3]*G[{hAw2e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e1]*G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+4*G[{-1,-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-4*G[{-1,-1,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-3*G[{-1,0,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+3*G[{-1,0,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{-1,0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{-1,hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{-1,hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{-1,hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{-1,hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{-1,hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{-1,hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-3*G[{0,-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+3*G[{0,-1,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]+G[{0,hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]-G[{-1},e2]*G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0},e1]*G[{0},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0},e1]*G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e3]*G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-2*G[{0},e1]*G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0},e1]*G[{-1,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0},e3]*G[{-1,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0},e1]*G[{-1,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0},e3]*G[{-1,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e1]*G[{0,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0},e3]*G[{0,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-2*G[{-1},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+2*G[{0},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+2*G[{hAw3e2},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+2*G[{0},e1]*G[{0,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e1]*G[{0,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e3]*G[{0,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e1]*G[{0,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e3]*G[{0,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0},e1]*G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0},e3]*G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0},e1]*G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0},e3]*G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e1]*G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e3]*G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e1]*G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e3]*G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-3*G[{0},e1]*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e3]*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{-1,0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{-1,hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{-1,hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{-1,hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{-1,hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{-1,hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{-1,hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{0,0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0,hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{0,hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0,hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0,hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{0,hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]+G[{0,hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-2*G[{0,hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]-G[{-1},e2]*G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{0},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e3]*G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-2*G[{0},e1]*G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{-1,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0},e3]*G[{-1,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{-1,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0},e3]*G[{-1,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e1]*G[{0,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0},e3]*G[{0,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-2*G[{-1},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+2*G[{0},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+2*G[{hAw3e2},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+2*G[{0},e1]*G[{0,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e1]*G[{0,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e3]*G[{0,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e1]*G[{0,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e3]*G[{0,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0},e3]*G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0},e3]*G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e1]*G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e3]*G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e1]*G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e3]*G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-3*G[{0},e1]*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e3]*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{-1,0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{-1,hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{-1,hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{-1,hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{-1,hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{-1,hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{-1,hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{0,0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0,hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{0,hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0,hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0,hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{0,hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]+G[{0,hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-2*G[{0,hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e1]*G[{0},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-2*G[{0},e1]*G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e3]*G[{0,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-2*G[{0},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+2*G[{hAw1e2},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+2*G[{hAw2e2},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-4*G[{hAw3e2},e2]*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e1]*G[{0,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0},e1]*G[{0,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0},e3]*G[{0,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0},e1]*G[{0,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0},e3]*G[{0,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e3]*G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0},e3]*G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0},e1]*G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e1]*G[{hAw1e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e3]*G[{hAw1e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e1]*G[{hAw1e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e3]*G[{hAw1e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e1]*G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0},e3]*G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0},e1]*G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e1]*G[{hAw2e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e3]*G[{hAw2e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e1]*G[{hAw2e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e3]*G[{hAw2e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e1]*G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0},e1]*G[{hAw3e2,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0},e3]*G[{hAw3e2,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e1]*G[{hAw3e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e3]*G[{hAw3e2,hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e1]*G[{hAw3e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0},e3]*G[{hAw3e2,hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+8*G[{0},e1]*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+4*G[{0},e3]*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0,-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0,-1,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+2*G[{0,0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0,hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0,hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0,hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0,hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0,hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]-G[{0,hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0,hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,-1},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,-1},e2]+G[{hAw1e4,0,hAw1e4},e4]*G[{hAw1e2,-1,-1},e2]+2*G[{hAw1e4,hAw1e4,0},e4]*G[{hAw1e2,-1,-1},e2]-G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,-1},e2]+G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw1e2,-1,-1},e2]-2*G[{hAw1e4,hAw1e4,hAw3e4},e4]*G[{hAw1e2,-1,-1},e2]-G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw1e2,-1,-1},e2]-2*G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,0},e2]-G[{hAw1e4,0,hAw1e4},e4]*G[{hAw1e2,-1,0},e2]-2*G[{hAw1e4,hAw1e4,0},e4]*G[{hAw1e2,-1,0},e2]+G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,0},e2]-G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw1e2,-1,0},e2]+2*G[{hAw1e4,hAw1e4,hAw3e4},e4]*G[{hAw1e2,-1,0},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw1e2,-1,0},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,hAw2e2},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,-1},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,-1},e2]-2*G[{hAw1e4,hAw1e4,0},e4]*G[{hAw1e2,0,-1},e2]+2*G[{hAw1e4,hAw1e4,hAw3e4},e4]*G[{hAw1e2,0,-1},e2]+2*G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,0},e2]+2*G[{hAw1e4,hAw1e4,0},e4]*G[{hAw1e2,0,0},e2]-2*G[{hAw1e4,hAw1e4,hAw3e4},e4]*G[{hAw1e2,0,0},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,hAw2e2},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,hAw3e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,hAw3e2},e2]+G[{hAw1e4,0,hAw1e4},e4]*G[{hAw1e2,0,hAw3e2},e2]-G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw1e2,0,hAw3e2},e2]-G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw1e2,0,hAw3e2},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw1e2,-1},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw1e2,-1},e2]-G[{hAw1e4,0,hAw1e4},e4]*G[{hAw1e2,hAw1e2,-1},e2]+G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw1e2,-1},e2]-G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw1e2,hAw1e2,-1},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw1e2,hAw1e2,-1},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw1e2,0},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw1e2,0},e2]+G[{hAw1e4,0,hAw1e4},e4]*G[{hAw1e2,hAw1e2,0},e2]-G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw1e2,0},e2]+G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw1e2,hAw1e2,0},e2]-G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw1e2,hAw1e2,0},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw1e2,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw1e2,hAw3e2},e2]-G[{hAw1e4,0,hAw1e4},e4]*G[{hAw1e2,hAw1e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw1e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw1e2,hAw1e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw1e2,hAw1e2,hAw3e2},e2]-G[{hAw1e4,0,hAw1e4},e4]*G[{hAw1e2,hAw2e2,-1},e2]+G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw2e2,-1},e2]-G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw1e2,hAw2e2,-1},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw1e2,hAw2e2,-1},e2]+G[{hAw1e4,0,hAw1e4},e4]*G[{hAw1e2,hAw2e2,0},e2]-G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw2e2,0},e2]+G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw1e2,hAw2e2,0},e2]-G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw1e2,hAw2e2,0},e2]-G[{hAw1e4,0,hAw1e4},e4]*G[{hAw1e2,hAw2e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw2e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw1e2,hAw2e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw1e2,hAw2e2,hAw3e2},e2]-3*G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw3e2,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw3e2,hAw3e2},e2]-G[{hAw1e4,0,hAw1e4},e4]*G[{hAw1e2,hAw3e2,hAw3e2},e2]-2*G[{hAw1e4,hAw1e4,0},e4]*G[{hAw1e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw3e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw1e2,hAw3e2,hAw3e2},e2]+2*G[{hAw1e4,hAw1e4,hAw3e4},e4]*G[{hAw1e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw1e2,hAw3e2,hAw3e2},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,-1},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,-1},e2]+G[{hAw1e4,0,hAw1e4},e4]*G[{hAw2e2,-1,-1},e2]+2*G[{hAw1e4,hAw1e4,0},e4]*G[{hAw2e2,-1,-1},e2]-G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,-1},e2]+G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw2e2,-1,-1},e2]-2*G[{hAw1e4,hAw1e4,hAw4e4},e4]*G[{hAw2e2,-1,-1},e2]-G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw2e2,-1,-1},e2]-2*G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,0},e2]-G[{hAw1e4,0,hAw1e4},e4]*G[{hAw2e2,-1,0},e2]-2*G[{hAw1e4,hAw1e4,0},e4]*G[{hAw2e2,-1,0},e2]+G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,0},e2]-G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw2e2,-1,0},e2]+2*G[{hAw1e4,hAw1e4,hAw4e4},e4]*G[{hAw2e2,-1,0},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw2e2,-1,0},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,hAw2e2},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,-1},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,-1},e2]-2*G[{hAw1e4,hAw1e4,0},e4]*G[{hAw2e2,0,-1},e2]+2*G[{hAw1e4,hAw1e4,hAw4e4},e4]*G[{hAw2e2,0,-1},e2]+2*G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,0},e2]+2*G[{hAw1e4,hAw1e4,0},e4]*G[{hAw2e2,0,0},e2]-2*G[{hAw1e4,hAw1e4,hAw4e4},e4]*G[{hAw2e2,0,0},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,hAw2e2},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,hAw3e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,hAw3e2},e2]+G[{hAw1e4,0,hAw1e4},e4]*G[{hAw2e2,0,hAw3e2},e2]-G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw2e2,0,hAw3e2},e2]-G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw2e2,0,hAw3e2},e2]-G[{hAw1e4,0,hAw1e4},e4]*G[{hAw2e2,hAw1e2,-1},e2]+G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw1e2,-1},e2]-G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw2e2,hAw1e2,-1},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw2e2,hAw1e2,-1},e2]+G[{hAw1e4,0,hAw1e4},e4]*G[{hAw2e2,hAw1e2,0},e2]-G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw1e2,0},e2]+G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw2e2,hAw1e2,0},e2]-G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw2e2,hAw1e2,0},e2]-G[{hAw1e4,0,hAw1e4},e4]*G[{hAw2e2,hAw1e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw1e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw2e2,hAw1e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw2e2,hAw1e2,hAw3e2},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw2e2,-1},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw2e2,-1},e2]-G[{hAw1e4,0,hAw1e4},e4]*G[{hAw2e2,hAw2e2,-1},e2]+G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw2e2,-1},e2]-G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw2e2,hAw2e2,-1},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw2e2,hAw2e2,-1},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw2e2,0},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw2e2,0},e2]+G[{hAw1e4,0,hAw1e4},e4]*G[{hAw2e2,hAw2e2,0},e2]-G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw2e2,0},e2]+G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw2e2,hAw2e2,0},e2]-G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw2e2,hAw2e2,0},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw2e2,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw2e2,hAw3e2},e2]-G[{hAw1e4,0,hAw1e4},e4]*G[{hAw2e2,hAw2e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw2e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw2e2,hAw2e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw2e2,hAw2e2,hAw3e2},e2]-3*G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw3e2,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw3e2,hAw3e2},e2]-G[{hAw1e4,0,hAw1e4},e4]*G[{hAw2e2,hAw3e2,hAw3e2},e2]-2*G[{hAw1e4,hAw1e4,0},e4]*G[{hAw2e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw3e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4,hAw2e4},e4]*G[{hAw2e2,hAw3e2,hAw3e2},e2]+2*G[{hAw1e4,hAw1e4,hAw4e4},e4]*G[{hAw2e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw2e2,hAw3e2,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,-1},e2]+G[{hAw1e4,hAw1e4,0},e4]*G[{hAw3e2,0,-1},e2]-G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw3e2,0,-1},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,0},e2]-G[{hAw1e4,hAw1e4,0},e4]*G[{hAw3e2,0,0},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw3e2,0,0},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,hAw3e2},e2]-G[{hAw1e4,0,hAw1e4},e4]*G[{hAw3e2,0,hAw3e2},e2]+G[{hAw1e4,hAw1e4,0},e4]*G[{hAw3e2,0,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,hAw3e2},e2]-G[{hAw1e4,hAw1e4,hAw3e4},e4]*G[{hAw3e2,0,hAw3e2},e2]-G[{hAw1e4,hAw1e4,hAw4e4},e4]*G[{hAw3e2,0,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw3e2,0,hAw3e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,-1},e2]-G[{hAw1e4,hAw1e4,0},e4]*G[{hAw3e2,hAw1e2,-1},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw3e2,hAw1e2,-1},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,0},e2]+G[{hAw1e4,hAw1e4,0},e4]*G[{hAw3e2,hAw1e2,0},e2]-G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw3e2,hAw1e2,0},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,hAw2e2},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4,0},e4]*G[{hAw3e2,hAw1e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw3e2,hAw1e2,hAw3e2},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,-1},e2]-G[{hAw1e4,hAw1e4,0},e4]*G[{hAw3e2,hAw2e2,-1},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw3e2,hAw2e2,-1},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,0},e2]+G[{hAw1e4,hAw1e4,0},e4]*G[{hAw3e2,hAw2e2,0},e2]-G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw3e2,hAw2e2,0},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,hAw2e2},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4,0},e4]*G[{hAw3e2,hAw2e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw3e2,hAw2e2,hAw3e2},e2]+G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,0},e2]+G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,0},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw2e2},e2]+8*G[{0},e1]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw3e2},e2]+4*G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw3e2},e2]+4*G[{hAw1e4,0,hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw3e2},e2]+4*G[{hAw1e4,hAw1e4,0},e4]*G[{hAw3e2,hAw3e2,hAw3e2},e2]-4*G[{hAw1e4,hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw3e2},e2]+4*G[{hAw1e4,hAw1e4,hAw3e4},e4]*G[{hAw3e2,hAw3e2,hAw3e2},e2]+4*G[{hAw1e4,hAw1e4,hAw4e4},e4]*G[{hAw3e2,hAw3e2,hAw3e2},e2]-12*G[{hAw1e4,hAw1e4,hAw5e4},e4]*G[{hAw3e2,hAw3e2,hAw3e2},e2]+4*G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,-1,-1},e2]-4*G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,-1,0},e2]-3*G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,0,-1},e2]+3*G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,0,0},e2]-G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,0,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,hAw1e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,hAw1e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,hAw1e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,hAw2e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,hAw2e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{-1,-1,hAw2e2,hAw3e2},e2]-3*G[{hAw1e4,hAw1e4},e4]*G[{-1,0,-1,-1},e2]+3*G[{hAw1e4,hAw1e4},e4]*G[{-1,0,-1,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{-1,0,hAw3e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,-1,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,-1,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,0,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,hAw1e2,-1},e2]+G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,hAw1e2,0},e2]-G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,hAw1e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,hAw2e2,-1},e2]+G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,hAw2e2,0},e2]-G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,hAw2e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw1e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,-1,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,-1,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,0,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,hAw1e2,-1},e2]+G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,hAw1e2,0},e2]-G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,hAw1e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,hAw2e2,-1},e2]+G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,hAw2e2,0},e2]-G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,hAw2e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{-1,hAw2e2,hAw3e2,hAw3e2},e2]-4*G[{0},e1]*G[{hAw1e4},e4]*G[{0,-1,-1,-1},e2]-4*G[{hAw1e4,0},e4]*G[{0,-1,-1,-1},e2]+5*G[{0},e1]*G[{hAw1e4},e4]*G[{0,-1,-1,0},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,-1,-1,0},e2]+4*G[{hAw1e4,0},e4]*G[{0,-1,-1,0},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,-1,-1,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,-1,-1,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,-1,-1,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,-1,-1,hAw2e2},e2]+3*G[{0},e1]*G[{hAw1e4},e4]*G[{0,-1,0,-1},e2]+3*G[{hAw1e4,0},e4]*G[{0,-1,0,-1},e2]-3*G[{0},e1]*G[{hAw1e4},e4]*G[{0,-1,0,0},e2]-3*G[{hAw1e4,0},e4]*G[{0,-1,0,0},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,-1,0,hAw3e2},e2]-G[{hAw1e4,0},e4]*G[{0,-1,0,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,-1,0,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,-1,hAw1e2,-1},e2]+G[{hAw1e4,0},e4]*G[{0,-1,hAw1e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{0,-1,hAw1e2,-1},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,-1,hAw1e2,0},e2]-G[{hAw1e4,0},e4]*G[{0,-1,hAw1e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,-1,hAw1e2,0},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,-1,hAw1e2,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,-1,hAw1e2,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,-1,hAw1e2,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,-1,hAw1e2,hAw2e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,-1,hAw1e2,hAw3e2},e2]+G[{hAw1e4,0},e4]*G[{0,-1,hAw1e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{0,-1,hAw1e2,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,-1,hAw2e2,-1},e2]+G[{hAw1e4,0},e4]*G[{0,-1,hAw2e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{0,-1,hAw2e2,-1},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,-1,hAw2e2,0},e2]-G[{hAw1e4,0},e4]*G[{0,-1,hAw2e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,-1,hAw2e2,0},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,-1,hAw2e2,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,-1,hAw2e2,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,-1,hAw2e2,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,-1,hAw2e2,hAw2e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,-1,hAw2e2,hAw3e2},e2]+G[{hAw1e4,0},e4]*G[{0,-1,hAw2e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{0,-1,hAw2e2,hAw3e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,0,-1,-1},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,0,-1,-1},e2]+2*G[{hAw1e4,0},e4]*G[{0,0,-1,-1},e2]-2*G[{0},e1]*G[{hAw1e4},e4]*G[{0,0,-1,0},e2]-2*G[{hAw1e4,0},e4]*G[{0,0,-1,0},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,0,-1,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,0,-1,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,0,-1,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,0,-1,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,0,hAw1e2,-1},e2]-G[{hAw1e4,0},e4]*G[{0,0,hAw1e2,-1},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,0,hAw1e2,0},e2]+G[{hAw1e4,0},e4]*G[{0,0,hAw1e2,0},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,0,hAw1e2,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,0,hAw1e2,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,0,hAw1e2,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,0,hAw1e2,hAw2e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,0,hAw1e2,hAw3e2},e2]-G[{hAw1e4,0},e4]*G[{0,0,hAw1e2,hAw3e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,0,hAw2e2,-1},e2]-G[{hAw1e4,0},e4]*G[{0,0,hAw2e2,-1},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,0,hAw2e2,0},e2]+G[{hAw1e4,0},e4]*G[{0,0,hAw2e2,0},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,0,hAw2e2,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,0,hAw2e2,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,0,hAw2e2,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,0,hAw2e2,hAw2e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,0,hAw2e2,hAw3e2},e2]-G[{hAw1e4,0},e4]*G[{0,0,hAw2e2,hAw3e2},e2]+3*G[{0},e1]*G[{hAw1e4},e4]*G[{0,0,hAw3e2,hAw3e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,0,hAw3e2,hAw3e2},e2]+2*G[{hAw1e4,0},e4]*G[{0,0,hAw3e2,hAw3e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw1e2,-1,-1},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw1e2,-1,-1},e2]+2*G[{hAw1e4,0},e4]*G[{0,hAw1e2,-1,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,-1,-1},e2]-2*G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw1e2,-1,0},e2]-2*G[{hAw1e4,0},e4]*G[{0,hAw1e2,-1,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,-1,0},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw1e2,-1,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw1e2,-1,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw1e2,-1,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw1e2,-1,hAw2e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw1e2,0,-1},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw1e2,0,-1},e2]-2*G[{hAw1e4,0},e4]*G[{0,hAw1e2,0,-1},e2]+2*G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw1e2,0,0},e2]+2*G[{hAw1e4,0},e4]*G[{0,hAw1e2,0,0},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw1e2,0,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw1e2,0,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw1e2,0,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw1e2,0,hAw2e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw1e2,0,hAw3e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw1e2,0,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,0,hAw3e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw1e2,-1},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw1e2,-1},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,hAw1e2,-1},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw1e2,0},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw1e2,0},e2]-G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,hAw1e2,0},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw1e2,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw1e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,hAw1e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,hAw2e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,hAw2e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,hAw2e2,hAw3e2},e2]-3*G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw3e2,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw3e2,hAw3e2},e2]-2*G[{hAw1e4,0},e4]*G[{0,hAw1e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,hAw1e2,hAw3e2,hAw3e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw2e2,-1,-1},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw2e2,-1,-1},e2]+2*G[{hAw1e4,0},e4]*G[{0,hAw2e2,-1,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,-1,-1},e2]-2*G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw2e2,-1,0},e2]-2*G[{hAw1e4,0},e4]*G[{0,hAw2e2,-1,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,-1,0},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw2e2,-1,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw2e2,-1,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw2e2,-1,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw2e2,-1,hAw2e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw2e2,0,-1},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw2e2,0,-1},e2]-2*G[{hAw1e4,0},e4]*G[{0,hAw2e2,0,-1},e2]+2*G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw2e2,0,0},e2]+2*G[{hAw1e4,0},e4]*G[{0,hAw2e2,0,0},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw2e2,0,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw2e2,0,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw2e2,0,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw2e2,0,hAw2e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw2e2,0,hAw3e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw2e2,0,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,0,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,hAw1e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,hAw1e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,hAw1e2,hAw3e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw2e2,-1},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw2e2,-1},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,hAw2e2,-1},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw2e2,0},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw2e2,0},e2]-G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,hAw2e2,0},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw2e2,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw2e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,hAw2e2,hAw3e2},e2]-3*G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw3e2,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw3e2,hAw3e2},e2]-2*G[{hAw1e4,0},e4]*G[{0,hAw2e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,hAw2e2,hAw3e2,hAw3e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,0,-1},e2]+G[{hAw1e4,0},e4]*G[{0,hAw3e2,0,-1},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2,0,0},e2]-G[{hAw1e4,0},e4]*G[{0,hAw3e2,0,0},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2,0,hAw1e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,0,hAw1e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2,0,hAw2e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,0,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,0,hAw3e2},e2]+G[{hAw1e4,0},e4]*G[{0,hAw3e2,0,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{0,hAw3e2,0,hAw3e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,-1},e2]-G[{hAw1e4,0},e4]*G[{0,hAw3e2,hAw1e2,-1},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,0},e2]+G[{hAw1e4,0},e4]*G[{0,hAw3e2,hAw1e2,0},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,hAw2e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,hAw3e2},e2]-G[{hAw1e4,0},e4]*G[{0,hAw3e2,hAw1e2,hAw3e2},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,-1},e2]-G[{hAw1e4,0},e4]*G[{0,hAw3e2,hAw2e2,-1},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,0},e2]+G[{hAw1e4,0},e4]*G[{0,hAw3e2,hAw2e2,0},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,hAw2e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,hAw3e2},e2]-G[{hAw1e4,0},e4]*G[{0,hAw3e2,hAw2e2,hAw3e2},e2]+G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,0},e2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,0},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,hAw1e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,hAw1e2},e2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,hAw2e2},e2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,hAw2e2},e2]+8*G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,hAw3e2},e2]+4*G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,hAw3e2},e2]+4*G[{hAw1e4,0},e4]*G[{0,hAw3e2,hAw3e2,hAw3e2},e2]-4*G[{hAw1e4,hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,hAw3e2},e2]+G[{-1},e2]*G[{0},e1]*G[{hAw1e4,0,hAw1e4,0},e4]+G[{-1},e2]*G[{0},e3]*G[{hAw1e4,0,hAw1e4,0},e4]-G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,0,hAw1e4,0},e4]-G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,0,hAw1e4,0},e4]-G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,0,hAw1e4,0},e4]-G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,0,hAw1e4,0},e4]+G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,0},e4]+G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,0},e4]-2*G[{-1,-1},e2]*G[{hAw1e4,0,hAw1e4,0},e4]+2*G[{-1,0},e2]*G[{hAw1e4,0,hAw1e4,0},e4]+G[{hAw1e2,-1},e2]*G[{hAw1e4,0,hAw1e4,0},e4]-G[{hAw1e2,0},e2]*G[{hAw1e4,0,hAw1e4,0},e4]+G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,0},e4]+G[{hAw2e2,-1},e2]*G[{hAw1e4,0,hAw1e4,0},e4]-G[{hAw2e2,0},e2]*G[{hAw1e4,0,hAw1e4,0},e4]+G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,0},e4]-2*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,0},e4]-G[{-1},e2]*G[{0},e1]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]+2*G[{0},e1]*G[{0},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]+G[{-1},e2]*G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]-G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]+2*G[{0,0},e1]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]+G[{hAw1e2,-1},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]-G[{hAw1e2,0},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]+G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]+G[{hAw2e2,-1},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]-G[{hAw2e2,0},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]+G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{0},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]+G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]+G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]+G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]+G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]+G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]+G[{-1,-1},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]-G[{-1,0},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]-2*G[{0,0},e1]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]+G[{0,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]-G[{hAw1e2,-1},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]+G[{hAw1e2,0},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]-G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]-G[{hAw2e2,-1},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]+G[{hAw2e2,0},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]-G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]-G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4},e4]-G[{0},e1]*G[{0},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]+G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]+G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]+G[{-1,-1},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]-G[{-1,0},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]-2*G[{0,0},e1]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]+G[{0,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]-G[{hAw1e2,-1},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]+G[{hAw1e2,0},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]-G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]-G[{hAw2e2,-1},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]+G[{hAw2e2,0},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]-G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]-G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw5e4},e4]-3*G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw5e4},e4]-G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw5e4},e4]+2*G[{0,0},e1]*G[{hAw1e4,0,hAw1e4,hAw5e4},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw5e4},e4]+4*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw5e4},e4]-G[{-1},e2]*G[{0},e1]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]+2*G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]+G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]-G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]-G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]-G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]-G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]+G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]-G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]+G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]+G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]-G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]+G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4},e4]-G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]+G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]+G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]+G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]+G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]+G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]+G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]-G[{-1,0},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]-2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]+G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]-G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]+G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]-G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]-G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]+G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]-G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]-G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4},e4]-G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]+G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]+G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]+G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]+G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]+G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]+G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]-G[{-1,0},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]-2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]+G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]-G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]+G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]-G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]-G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]+G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]-G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]-G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw5e4},e4]-3*G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw5e4},e4]-G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw5e4},e4]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,0,hAw5e4},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw5e4},e4]+4*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw5e4},e4]-G[{-1},e2]*G[{0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]+G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]+G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]+G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]+G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]-G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]-G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]+2*G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]-2*G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]-G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]+G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]-G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]-G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]+G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]-G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]+2*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0},e4]+G[{-1},e2]*G[{0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]-2*G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]-2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]+G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]-G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]+G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]-G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]-G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]+G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]-G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4},e4]+G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]+G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]-G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]-G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]+G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]+G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]-G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]+G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]+G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]-G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]+G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]+G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]+G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]+G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]-G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]+G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]+G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]-G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]+G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]+G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]-G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]+G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]+G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4},e4]+3*G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4},e4]+G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4},e4]-2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4},e4]+G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4},e4]-4*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4},e4]+2*G[{-1},e2]*G[{0},e1]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]-G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]+2*G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]-G[{0},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]-G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]-G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]-G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]-G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]-4*G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]+4*G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]+3*G[{0,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]-3*G[{0,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]+G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]-G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]+G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]+G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]-G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]+G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4},e4]+G[{0},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4},e4]-G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4},e4]+G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4},e4]-G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4},e4]-3*G[{0,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4},e4]+3*G[{0,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4},e4]+G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4},e4]-G[{-1},e2]*G[{0},e1]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]+2*G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]+G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]-G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]-G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]-G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]+G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]-G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]+G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]+G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]-G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]+G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]-G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]+G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]+G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]+G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]+G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]+G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]+G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]-G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]-2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]+G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]-G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]+G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]-G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]-G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]+G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]-G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]-G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]-G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]+G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]+G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]+G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]+G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]+G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]+G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]-G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]-2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]+G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]-G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]+G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]-G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]-G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]+G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]-G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]-G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]-G[{-1},e2]*G[{0},e1]*G[{hAw1e4,hAw1e4,hAw3e4,0},e4]+G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,0},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,0},e4]+G[{0},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,0},e4]+G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,0},e4]+G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,0},e4]+2*G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,0},e4]-2*G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,0},e4]-2*G[{0,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,0},e4]+2*G[{0,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,0},e4]-2*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,0},e4]+G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4},e4]-G[{0},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4},e4]+G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4},e4]-G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4},e4]+G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4},e4]+2*G[{0,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4},e4]-2*G[{0,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4},e4]-G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4},e4]+G[{-1},e2]*G[{0},e1]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]-2*G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]+G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]+G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]-2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]+G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]-G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]+G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]-G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]-G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]+G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]-G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]+G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]+G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]-G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]-G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]-G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]-G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]-G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]-G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]+G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]+G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]-G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]+G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]+G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]-G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]+G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]+G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4},e4]-3*G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4},e4]-G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4},e4]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4},e4]+4*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4},e4]-G[{-1},e2]*G[{0},e1]*G[{hAw1e4,hAw1e4,hAw4e4,0},e4]+G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,0},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,0},e4]+G[{0},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,0},e4]+G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,0},e4]+G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,0},e4]+2*G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,0},e4]-2*G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,0},e4]-2*G[{0,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,0},e4]+2*G[{0,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,0},e4]-2*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,0},e4]+G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4},e4]-G[{0},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4},e4]+G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4},e4]-G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4},e4]+G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4},e4]+2*G[{0,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4},e4]-2*G[{0,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4},e4]-G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4},e4]+G[{-1},e2]*G[{0},e1]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]-2*G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]-G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]+G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]+G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]-2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]+G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]-G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]+G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]-G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]-G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]+G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]-G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]+G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]+G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]-G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]-G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]-G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]-G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]-G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]-G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]+G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]+G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]-G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]+G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]+G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]-G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]+G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]+G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4},e4]-3*G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4},e4]-G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4},e4]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4},e4]+4*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4},e4]-G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]-G[{0},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]+G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]+G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]+G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]+G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]-2*G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]-2*G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]+G[{0,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]-G[{0,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]+G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]-G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]+G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]-G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]-G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]+G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]-G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]+4*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0},e4]-G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4},e4]+G[{0},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4},e4]-G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4},e4]+G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4},e4]-G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4},e4]-G[{0,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4},e4]+G[{0,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4},e4]+G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4},e4]+G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]+G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]-G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]-G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]-G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]-G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]-G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]-G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]+G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]+G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]-G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]+G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]+G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]-G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]+G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]+G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]+G[{0},e1]*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]+G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]+G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]-G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]-G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]-G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]-G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]-G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]-G[{-1,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]+G[{-1,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]+2*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]-G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]+G[{hAw1e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]-G[{hAw1e2,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]+G[{hAw1e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]+G[{hAw2e2,-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]-G[{hAw2e2,0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]+G[{hAw2e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]+G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]-3*G[{0},e1]*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4},e4]+9*G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4},e4]+3*G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4},e4]-6*G[{0,0},e1]*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4},e4]+3*G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4},e4]-12*G[{hAw3e2,hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4},e4]+G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,0,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,hAw1e2,-1},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,hAw1e2,0},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,hAw1e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,hAw2e2,-1},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,hAw2e2,0},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,-1,hAw2e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,0,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,hAw1e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,hAw1e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,hAw1e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,hAw2e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,hAw2e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,hAw2e2,hAw3e2},e2]-2*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,0,hAw3e2,hAw3e2},e2]-2*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw1e2,-1,-1},e2]+2*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw1e2,-1,0},e2]+2*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw1e2,0,-1},e2]-2*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw1e2,0,0},e2]+2*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw1e2,hAw3e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw3e2,0,hAw3e2},e2]+4*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw3e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,0,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,hAw1e2,-1},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,hAw1e2,0},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,hAw1e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,hAw2e2,-1},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,hAw2e2,0},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,-1,hAw2e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,0,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,hAw1e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,hAw1e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,hAw1e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,hAw2e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,hAw2e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,hAw2e2,hAw3e2},e2]-2*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,0,hAw3e2,hAw3e2},e2]-2*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw2e2,-1,-1},e2]+2*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw2e2,-1,0},e2]+2*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw2e2,0,-1},e2]-2*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw2e2,0,0},e2]+2*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw2e2,hAw3e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw3e2,0,hAw3e2},e2]+4*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw3e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,-1,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,-1,0},e2]+2*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,0,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,hAw1e2,-1},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,hAw1e2,0},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,hAw1e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,hAw2e2,-1},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,hAw2e2,0},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,hAw2e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0,hAw3e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,-1,-1},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,-1,0},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,0,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,hAw1e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,hAw1e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,hAw1e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,hAw2e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,hAw2e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,hAw2e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2,hAw3e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,-1,-1},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,-1,0},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,0,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,hAw1e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,hAw1e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,hAw1e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,hAw2e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,hAw2e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,hAw2e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2,hAw3e2,hAw3e2},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,0,-1},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,0,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,0,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw1e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw1e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw1e2,hAw3e2},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw2e2,-1},e2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw2e2,0},e2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw2e2,hAw3e2},e2]-12*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2,hAw3e2,hAw3e2},e2]+4*G[{hAw1e4},e4]*G[{0,-1,-1,-1,-1},e2]-4*G[{hAw1e4},e4]*G[{0,-1,-1,-1,0},e2]-3*G[{hAw1e4},e4]*G[{0,-1,-1,0,-1},e2]+3*G[{hAw1e4},e4]*G[{0,-1,-1,0,0},e2]-G[{hAw1e4},e4]*G[{0,-1,-1,0,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,-1,-1,hAw1e2,-1},e2]-G[{hAw1e4},e4]*G[{0,-1,-1,hAw1e2,0},e2]+G[{hAw1e4},e4]*G[{0,-1,-1,hAw1e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,-1,-1,hAw2e2,-1},e2]-G[{hAw1e4},e4]*G[{0,-1,-1,hAw2e2,0},e2]+G[{hAw1e4},e4]*G[{0,-1,-1,hAw2e2,hAw3e2},e2]-3*G[{hAw1e4},e4]*G[{0,-1,0,-1,-1},e2]+3*G[{hAw1e4},e4]*G[{0,-1,0,-1,0},e2]+G[{hAw1e4},e4]*G[{0,-1,0,hAw3e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,-1,hAw1e2,-1,-1},e2]-G[{hAw1e4},e4]*G[{0,-1,hAw1e2,-1,0},e2]+G[{hAw1e4},e4]*G[{0,-1,hAw1e2,0,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,-1,hAw1e2,hAw1e2,-1},e2]+G[{hAw1e4},e4]*G[{0,-1,hAw1e2,hAw1e2,0},e2]-G[{hAw1e4},e4]*G[{0,-1,hAw1e2,hAw1e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,-1,hAw1e2,hAw2e2,-1},e2]+G[{hAw1e4},e4]*G[{0,-1,hAw1e2,hAw2e2,0},e2]-G[{hAw1e4},e4]*G[{0,-1,hAw1e2,hAw2e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,-1,hAw1e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,-1,hAw2e2,-1,-1},e2]-G[{hAw1e4},e4]*G[{0,-1,hAw2e2,-1,0},e2]+G[{hAw1e4},e4]*G[{0,-1,hAw2e2,0,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,-1,hAw2e2,hAw1e2,-1},e2]+G[{hAw1e4},e4]*G[{0,-1,hAw2e2,hAw1e2,0},e2]-G[{hAw1e4},e4]*G[{0,-1,hAw2e2,hAw1e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,-1,hAw2e2,hAw2e2,-1},e2]+G[{hAw1e4},e4]*G[{0,-1,hAw2e2,hAw2e2,0},e2]-G[{hAw1e4},e4]*G[{0,-1,hAw2e2,hAw2e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,-1,hAw2e2,hAw3e2,hAw3e2},e2]+4*G[{0},e1]*G[{0,0,-1,-1,-1},e2]+4*G[{0},e3]*G[{0,0,-1,-1,-1},e2]-2*G[{0},e1]*G[{0,0,-1,-1,0},e2]-2*G[{0},e3]*G[{0,0,-1,-1,0},e2]-2*G[{0},e1]*G[{0,0,-1,-1,hAw1e2},e2]-2*G[{0},e3]*G[{0,0,-1,-1,hAw1e2},e2]-2*G[{0},e1]*G[{0,0,-1,-1,hAw2e2},e2]-2*G[{0},e3]*G[{0,0,-1,-1,hAw2e2},e2]-3*G[{0},e1]*G[{0,0,-1,0,-1},e2]-3*G[{0},e3]*G[{0,0,-1,0,-1},e2]+G[{0},e1]*G[{0,0,-1,0,0},e2]+G[{0},e3]*G[{0,0,-1,0,0},e2]+2*G[{0},e1]*G[{0,0,-1,0,hAw1e2},e2]+2*G[{0},e3]*G[{0,0,-1,0,hAw1e2},e2]+2*G[{0},e1]*G[{0,0,-1,0,hAw2e2},e2]+2*G[{0},e3]*G[{0,0,-1,0,hAw2e2},e2]-G[{0},e1]*G[{0,0,-1,0,hAw3e2},e2]-G[{0},e3]*G[{0,0,-1,0,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,0,-1,0,hAw3e2},e2]-G[{0},e1]*G[{0,0,-1,hAw1e2,-1},e2]-G[{0},e3]*G[{0,0,-1,hAw1e2,-1},e2]-G[{hAw1e4},e4]*G[{0,0,-1,hAw1e2,-1},e2]+G[{0},e1]*G[{0,0,-1,hAw1e2,0},e2]+G[{0},e3]*G[{0,0,-1,hAw1e2,0},e2]+G[{hAw1e4},e4]*G[{0,0,-1,hAw1e2,0},e2]+G[{0},e1]*G[{0,0,-1,hAw1e2,hAw3e2},e2]+G[{0},e3]*G[{0,0,-1,hAw1e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,0,-1,hAw1e2,hAw3e2},e2]-G[{0},e1]*G[{0,0,-1,hAw2e2,-1},e2]-G[{0},e3]*G[{0,0,-1,hAw2e2,-1},e2]-G[{hAw1e4},e4]*G[{0,0,-1,hAw2e2,-1},e2]+G[{0},e1]*G[{0,0,-1,hAw2e2,0},e2]+G[{0},e3]*G[{0,0,-1,hAw2e2,0},e2]+G[{hAw1e4},e4]*G[{0,0,-1,hAw2e2,0},e2]+G[{0},e1]*G[{0,0,-1,hAw2e2,hAw3e2},e2]+G[{0},e3]*G[{0,0,-1,hAw2e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,0,-1,hAw2e2,hAw3e2},e2]-4*G[{0},e1]*G[{0,0,0,-1,-1},e2]-4*G[{0},e3]*G[{0,0,0,-1,-1},e2]+2*G[{0},e1]*G[{0,0,0,-1,0},e2]+2*G[{0},e3]*G[{0,0,0,-1,0},e2]+2*G[{0},e1]*G[{0,0,0,-1,hAw1e2},e2]+2*G[{0},e3]*G[{0,0,0,-1,hAw1e2},e2]+2*G[{0},e1]*G[{0,0,0,-1,hAw2e2},e2]+2*G[{0},e3]*G[{0,0,0,-1,hAw2e2},e2]+2*G[{0},e1]*G[{0,0,0,0,-1},e2]+2*G[{0},e3]*G[{0,0,0,0,-1},e2]-2*G[{0},e1]*G[{0,0,0,0,hAw1e2},e2]-2*G[{0},e3]*G[{0,0,0,0,hAw1e2},e2]-2*G[{0},e1]*G[{0,0,0,0,hAw2e2},e2]-2*G[{0},e3]*G[{0,0,0,0,hAw2e2},e2]+2*G[{0},e1]*G[{0,0,0,0,hAw3e2},e2]+2*G[{0},e3]*G[{0,0,0,0,hAw3e2},e2]+2*G[{0},e1]*G[{0,0,0,hAw1e2,-1},e2]+2*G[{0},e3]*G[{0,0,0,hAw1e2,-1},e2]-2*G[{0},e1]*G[{0,0,0,hAw1e2,0},e2]-2*G[{0},e3]*G[{0,0,0,hAw1e2,0},e2]-2*G[{0},e1]*G[{0,0,0,hAw1e2,hAw3e2},e2]-2*G[{0},e3]*G[{0,0,0,hAw1e2,hAw3e2},e2]+2*G[{0},e1]*G[{0,0,0,hAw2e2,-1},e2]+2*G[{0},e3]*G[{0,0,0,hAw2e2,-1},e2]-2*G[{0},e1]*G[{0,0,0,hAw2e2,0},e2]-2*G[{0},e3]*G[{0,0,0,hAw2e2,0},e2]-2*G[{0},e1]*G[{0,0,0,hAw2e2,hAw3e2},e2]-2*G[{0},e3]*G[{0,0,0,hAw2e2,hAw3e2},e2]+2*G[{0},e1]*G[{0,0,0,hAw3e2,0},e2]+2*G[{0},e3]*G[{0,0,0,hAw3e2,0},e2]-2*G[{0},e1]*G[{0,0,0,hAw3e2,hAw1e2},e2]-2*G[{0},e3]*G[{0,0,0,hAw3e2,hAw1e2},e2]-2*G[{0},e1]*G[{0,0,0,hAw3e2,hAw2e2},e2]-2*G[{0},e3]*G[{0,0,0,hAw3e2,hAw2e2},e2]+4*G[{0},e1]*G[{0,0,0,hAw3e2,hAw3e2},e2]+4*G[{0},e3]*G[{0,0,0,hAw3e2,hAw3e2},e2]-2*G[{0},e1]*G[{0,0,hAw1e2,-1,-1},e2]-2*G[{0},e3]*G[{0,0,hAw1e2,-1,-1},e2]-G[{hAw1e4},e4]*G[{0,0,hAw1e2,-1,-1},e2]+G[{0},e1]*G[{0,0,hAw1e2,-1,0},e2]+G[{0},e3]*G[{0,0,hAw1e2,-1,0},e2]+G[{hAw1e4},e4]*G[{0,0,hAw1e2,-1,0},e2]+G[{0},e1]*G[{0,0,hAw1e2,-1,hAw1e2},e2]+G[{0},e3]*G[{0,0,hAw1e2,-1,hAw1e2},e2]+G[{0},e1]*G[{0,0,hAw1e2,-1,hAw2e2},e2]+G[{0},e3]*G[{0,0,hAw1e2,-1,hAw2e2},e2]+2*G[{0},e1]*G[{0,0,hAw1e2,0,-1},e2]+2*G[{0},e3]*G[{0,0,hAw1e2,0,-1},e2]-G[{0},e1]*G[{0,0,hAw1e2,0,0},e2]-G[{0},e3]*G[{0,0,hAw1e2,0,0},e2]-G[{0},e1]*G[{0,0,hAw1e2,0,hAw1e2},e2]-G[{0},e3]*G[{0,0,hAw1e2,0,hAw1e2},e2]-G[{0},e1]*G[{0,0,hAw1e2,0,hAw2e2},e2]-G[{0},e3]*G[{0,0,hAw1e2,0,hAw2e2},e2]-G[{hAw1e4},e4]*G[{0,0,hAw1e2,0,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,0,hAw1e2,hAw1e2,-1},e2]-G[{hAw1e4},e4]*G[{0,0,hAw1e2,hAw1e2,0},e2]+G[{hAw1e4},e4]*G[{0,0,hAw1e2,hAw1e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,0,hAw1e2,hAw2e2,-1},e2]-G[{hAw1e4},e4]*G[{0,0,hAw1e2,hAw2e2,0},e2]+G[{hAw1e4},e4]*G[{0,0,hAw1e2,hAw2e2,hAw3e2},e2]-G[{0},e1]*G[{0,0,hAw1e2,hAw3e2,0},e2]-G[{0},e3]*G[{0,0,hAw1e2,hAw3e2,0},e2]+G[{0},e1]*G[{0,0,hAw1e2,hAw3e2,hAw1e2},e2]+G[{0},e3]*G[{0,0,hAw1e2,hAw3e2,hAw1e2},e2]+G[{0},e1]*G[{0,0,hAw1e2,hAw3e2,hAw2e2},e2]+G[{0},e3]*G[{0,0,hAw1e2,hAw3e2,hAw2e2},e2]-2*G[{0},e1]*G[{0,0,hAw1e2,hAw3e2,hAw3e2},e2]-2*G[{0},e3]*G[{0,0,hAw1e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,0,hAw1e2,hAw3e2,hAw3e2},e2]-2*G[{0},e1]*G[{0,0,hAw2e2,-1,-1},e2]-2*G[{0},e3]*G[{0,0,hAw2e2,-1,-1},e2]-G[{hAw1e4},e4]*G[{0,0,hAw2e2,-1,-1},e2]+G[{0},e1]*G[{0,0,hAw2e2,-1,0},e2]+G[{0},e3]*G[{0,0,hAw2e2,-1,0},e2]+G[{hAw1e4},e4]*G[{0,0,hAw2e2,-1,0},e2]+G[{0},e1]*G[{0,0,hAw2e2,-1,hAw1e2},e2]+G[{0},e3]*G[{0,0,hAw2e2,-1,hAw1e2},e2]+G[{0},e1]*G[{0,0,hAw2e2,-1,hAw2e2},e2]+G[{0},e3]*G[{0,0,hAw2e2,-1,hAw2e2},e2]+2*G[{0},e1]*G[{0,0,hAw2e2,0,-1},e2]+2*G[{0},e3]*G[{0,0,hAw2e2,0,-1},e2]-G[{0},e1]*G[{0,0,hAw2e2,0,0},e2]-G[{0},e3]*G[{0,0,hAw2e2,0,0},e2]-G[{0},e1]*G[{0,0,hAw2e2,0,hAw1e2},e2]-G[{0},e3]*G[{0,0,hAw2e2,0,hAw1e2},e2]-G[{0},e1]*G[{0,0,hAw2e2,0,hAw2e2},e2]-G[{0},e3]*G[{0,0,hAw2e2,0,hAw2e2},e2]-G[{hAw1e4},e4]*G[{0,0,hAw2e2,0,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,0,hAw2e2,hAw1e2,-1},e2]-G[{hAw1e4},e4]*G[{0,0,hAw2e2,hAw1e2,0},e2]+G[{hAw1e4},e4]*G[{0,0,hAw2e2,hAw1e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,0,hAw2e2,hAw2e2,-1},e2]-G[{hAw1e4},e4]*G[{0,0,hAw2e2,hAw2e2,0},e2]+G[{hAw1e4},e4]*G[{0,0,hAw2e2,hAw2e2,hAw3e2},e2]-G[{0},e1]*G[{0,0,hAw2e2,hAw3e2,0},e2]-G[{0},e3]*G[{0,0,hAw2e2,hAw3e2,0},e2]+G[{0},e1]*G[{0,0,hAw2e2,hAw3e2,hAw1e2},e2]+G[{0},e3]*G[{0,0,hAw2e2,hAw3e2,hAw1e2},e2]+G[{0},e1]*G[{0,0,hAw2e2,hAw3e2,hAw2e2},e2]+G[{0},e3]*G[{0,0,hAw2e2,hAw3e2,hAw2e2},e2]-2*G[{0},e1]*G[{0,0,hAw2e2,hAw3e2,hAw3e2},e2]-2*G[{0},e3]*G[{0,0,hAw2e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,0,hAw2e2,hAw3e2,hAw3e2},e2]-G[{0},e1]*G[{0,0,hAw3e2,0,-1},e2]-G[{0},e3]*G[{0,0,hAw3e2,0,-1},e2]+G[{0},e1]*G[{0,0,hAw3e2,0,0},e2]+G[{0},e3]*G[{0,0,hAw3e2,0,0},e2]+G[{0},e1]*G[{0,0,hAw3e2,0,hAw3e2},e2]+G[{0},e3]*G[{0,0,hAw3e2,0,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,0,hAw3e2,0,hAw3e2},e2]+G[{0},e1]*G[{0,0,hAw3e2,hAw1e2,-1},e2]+G[{0},e3]*G[{0,0,hAw3e2,hAw1e2,-1},e2]-G[{0},e1]*G[{0,0,hAw3e2,hAw1e2,0},e2]-G[{0},e3]*G[{0,0,hAw3e2,hAw1e2,0},e2]-G[{0},e1]*G[{0,0,hAw3e2,hAw1e2,hAw3e2},e2]-G[{0},e3]*G[{0,0,hAw3e2,hAw1e2,hAw3e2},e2]+G[{0},e1]*G[{0,0,hAw3e2,hAw2e2,-1},e2]+G[{0},e3]*G[{0,0,hAw3e2,hAw2e2,-1},e2]-G[{0},e1]*G[{0,0,hAw3e2,hAw2e2,0},e2]-G[{0},e3]*G[{0,0,hAw3e2,hAw2e2,0},e2]-G[{0},e1]*G[{0,0,hAw3e2,hAw2e2,hAw3e2},e2]-G[{0},e3]*G[{0,0,hAw3e2,hAw2e2,hAw3e2},e2]+2*G[{0},e1]*G[{0,0,hAw3e2,hAw3e2,0},e2]+2*G[{0},e3]*G[{0,0,hAw3e2,hAw3e2,0},e2]-2*G[{0},e1]*G[{0,0,hAw3e2,hAw3e2,hAw1e2},e2]-2*G[{0},e3]*G[{0,0,hAw3e2,hAw3e2,hAw1e2},e2]-2*G[{0},e1]*G[{0,0,hAw3e2,hAw3e2,hAw2e2},e2]-2*G[{0},e3]*G[{0,0,hAw3e2,hAw3e2,hAw2e2},e2]+4*G[{0},e1]*G[{0,0,hAw3e2,hAw3e2,hAw3e2},e2]+4*G[{0},e3]*G[{0,0,hAw3e2,hAw3e2,hAw3e2},e2]-4*G[{hAw1e4},e4]*G[{0,0,hAw3e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw1e2,-1,0,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,hAw1e2,-1,hAw1e2,-1},e2]+G[{hAw1e4},e4]*G[{0,hAw1e2,-1,hAw1e2,0},e2]-G[{hAw1e4},e4]*G[{0,hAw1e2,-1,hAw1e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,hAw1e2,-1,hAw2e2,-1},e2]+G[{hAw1e4},e4]*G[{0,hAw1e2,-1,hAw2e2,0},e2]-G[{hAw1e4},e4]*G[{0,hAw1e2,-1,hAw2e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,hAw1e2,0,0,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw1e2,0,hAw1e2,-1},e2]-G[{hAw1e4},e4]*G[{0,hAw1e2,0,hAw1e2,0},e2]+G[{hAw1e4},e4]*G[{0,hAw1e2,0,hAw1e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw1e2,0,hAw2e2,-1},e2]-G[{hAw1e4},e4]*G[{0,hAw1e2,0,hAw2e2,0},e2]+G[{hAw1e4},e4]*G[{0,hAw1e2,0,hAw2e2,hAw3e2},e2]-2*G[{hAw1e4},e4]*G[{0,hAw1e2,0,hAw3e2,hAw3e2},e2]-2*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw1e2,-1,-1},e2]+2*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw1e2,-1,0},e2]+2*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw1e2,0,-1},e2]-2*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw1e2,0,0},e2]+2*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw1e2,hAw3e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,hAw1e2,hAw3e2,0,hAw3e2},e2]+4*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw3e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw2e2,-1,0,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,hAw2e2,-1,hAw1e2,-1},e2]+G[{hAw1e4},e4]*G[{0,hAw2e2,-1,hAw1e2,0},e2]-G[{hAw1e4},e4]*G[{0,hAw2e2,-1,hAw1e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,hAw2e2,-1,hAw2e2,-1},e2]+G[{hAw1e4},e4]*G[{0,hAw2e2,-1,hAw2e2,0},e2]-G[{hAw1e4},e4]*G[{0,hAw2e2,-1,hAw2e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,hAw2e2,0,0,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw2e2,0,hAw1e2,-1},e2]-G[{hAw1e4},e4]*G[{0,hAw2e2,0,hAw1e2,0},e2]+G[{hAw1e4},e4]*G[{0,hAw2e2,0,hAw1e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw2e2,0,hAw2e2,-1},e2]-G[{hAw1e4},e4]*G[{0,hAw2e2,0,hAw2e2,0},e2]+G[{hAw1e4},e4]*G[{0,hAw2e2,0,hAw2e2,hAw3e2},e2]-2*G[{hAw1e4},e4]*G[{0,hAw2e2,0,hAw3e2,hAw3e2},e2]-2*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw2e2,-1,-1},e2]+2*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw2e2,-1,0},e2]+2*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw2e2,0,-1},e2]-2*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw2e2,0,0},e2]+2*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw2e2,hAw3e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,hAw2e2,hAw3e2,0,hAw3e2},e2]+4*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw3e2,hAw3e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,0,-1,-1},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,0,-1,0},e2]+2*G[{hAw1e4},e4]*G[{0,hAw3e2,0,0,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,0,hAw1e2,-1},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,0,hAw1e2,0},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,0,hAw1e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,0,hAw2e2,-1},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,0,hAw2e2,0},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,0,hAw2e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,0,hAw3e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,-1,-1},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,-1,0},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,0,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,hAw1e2,-1},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,hAw1e2,0},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,hAw1e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,hAw2e2,-1},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,hAw2e2,0},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,hAw2e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2,hAw3e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,-1,-1},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,-1,0},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,0,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,hAw1e2,-1},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,hAw1e2,0},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,hAw1e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,hAw2e2,-1},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,hAw2e2,0},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,hAw2e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2,hAw3e2,hAw3e2},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,0,-1},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,0,0},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,0,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,hAw1e2,-1},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,hAw1e2,0},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,hAw1e2,hAw3e2},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,hAw2e2,-1},e2]-G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,hAw2e2,0},e2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,hAw2e2,hAw3e2},e2]-12*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2,hAw3e2,hAw3e2},e2]-G[{-1},e2]*G[{hAw1e4,0,hAw1e4,0,hAw2e4},e4]+G[{0},e2]*G[{hAw1e4,0,hAw1e4,0,hAw2e4},e4]+G[{0},e3]*G[{hAw1e4,0,hAw1e4,0,hAw2e4},e4]+G[{0},e1]*G[{hAw1e4,0,hAw1e4,0,hAw5e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,0,hAw5e4},e4]+G[{-1},e2]*G[{hAw1e4,0,hAw1e4,0,hAw6e4},e4]-G[{0},e1]*G[{hAw1e4,0,hAw1e4,0,hAw6e4},e4]-G[{0},e2]*G[{hAw1e4,0,hAw1e4,0,hAw6e4},e4]-G[{0},e3]*G[{hAw1e4,0,hAw1e4,0,hAw6e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,0,hAw6e4},e4]-2*G[{-1},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4,0},e4]+G[{0},e1]*G[{hAw1e4,0,hAw1e4,hAw2e4,0},e4]+2*G[{0},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4,0},e4]+G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw2e4,0},e4]+2*G[{-1},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4,hAw1e4},e4]-2*G[{0},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4,hAw1e4},e4]-G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw2e4,hAw1e4},e4]-G[{-1},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4,hAw2e4},e4]+G[{0},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw2e4,hAw2e4},e4]+G[{-1},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4,hAw6e4},e4]-G[{0},e1]*G[{hAw1e4,0,hAw1e4,hAw2e4,hAw6e4},e4]-G[{0},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4,hAw6e4},e4]-G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw2e4,hAw6e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw2e4,hAw6e4},e4]+G[{-1},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4,0},e4]-G[{0},e1]*G[{hAw1e4,0,hAw1e4,hAw3e4,0},e4]-G[{0},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4,0},e4]-G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw3e4,0},e4]+G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4,0},e4]-G[{-1},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4,hAw1e4},e4]+G[{0},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw3e4,hAw1e4},e4]+G[{-1},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw3e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e4,0,hAw1e4,hAw3e4,hAw5e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4,hAw5e4},e4]-G[{-1},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,0,hAw1e4,hAw3e4,hAw6e4},e4]+G[{0},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4,hAw6e4},e4]+G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw3e4,hAw6e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw3e4,hAw6e4},e4]+G[{-1},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4,0},e4]-G[{0},e1]*G[{hAw1e4,0,hAw1e4,hAw4e4,0},e4]-G[{0},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4,0},e4]-G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw4e4,0},e4]+G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4,0},e4]-G[{-1},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4,hAw1e4},e4]+G[{0},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw4e4,hAw1e4},e4]+G[{-1},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw4e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e4,0,hAw1e4,hAw4e4,hAw5e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4,hAw5e4},e4]-G[{-1},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,0,hAw1e4,hAw4e4,hAw6e4},e4]+G[{0},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4,hAw6e4},e4]+G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw4e4,hAw6e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw4e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,0,hAw1e4,hAw5e4,0},e4]+G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw5e4,0},e4]-2*G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw5e4,0},e4]-G[{0},e3]*G[{hAw1e4,0,hAw1e4,hAw5e4,hAw1e4},e4]-3*G[{0},e1]*G[{hAw1e4,0,hAw1e4,hAw5e4,hAw5e4},e4]+3*G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4,hAw5e4,hAw5e4},e4]-2*G[{-1},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4,0},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,0,hAw2e4,0},e4]+2*G[{0},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4,0},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw2e4,0},e4]+2*G[{-1},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4,hAw1e4},e4]-2*G[{0},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4,hAw1e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw2e4,hAw1e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4,hAw2e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw2e4,hAw2e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4,hAw6e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,0,hAw2e4,hAw6e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4,hAw6e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw2e4,hAw6e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw2e4,hAw6e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4,0},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,0,hAw3e4,0},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4,0},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw3e4,0},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4,0},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4,hAw1e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw3e4,hAw1e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw3e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,0,hAw3e4,hAw5e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4,hAw5e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,0,hAw3e4,hAw6e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4,hAw6e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw3e4,hAw6e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw3e4,hAw6e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4,0},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,0,hAw4e4,0},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4,0},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw4e4,0},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4,0},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4,hAw1e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw4e4,hAw1e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw4e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,0,hAw4e4,hAw5e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4,hAw5e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,0,hAw4e4,hAw6e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4,hAw6e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw4e4,hAw6e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw4e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,0,hAw5e4,0},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw5e4,0},e4]-2*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw5e4,0},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,0,hAw5e4,hAw1e4},e4]-3*G[{0},e1]*G[{hAw1e4,hAw1e4,0,hAw5e4,hAw5e4},e4]+3*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,0,hAw5e4,hAw5e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,0,hAw2e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,0,hAw5e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0,hAw5e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,0,hAw6e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0,hAw6e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,0,hAw6e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,0,hAw6e4},e4]+2*G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,0},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,0},e4]-2*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,0},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,0},e4]-2*G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw1e4},e4]+2*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw1e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw2e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw6e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw6e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw6e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw6e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,0},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,0},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,0},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,0},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,0},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw1e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw1e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw1e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw2e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw5e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw5e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw6e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw6e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw6e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw6e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw6e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,0},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,0},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,0},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,0},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,0},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw1e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw1e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw1e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw2e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw5e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw5e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw6e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw6e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw6e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw6e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw6e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4,0},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4,0},e4]+2*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4,0},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4,hAw1e4},e4]+3*G[{0},e1]*G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4,hAw5e4},e4]-3*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4,hAw5e4},e4]+2*G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw1e4},e4]-2*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw1e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw1e4},e4]-2*G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw2e4},e4]+2*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw2e4},e4]+2*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw2e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw6e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw6e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw6e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw6e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw6e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,0},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,0},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,0},e4]-3*G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw1e4},e4]+3*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw1e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw5e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw5e4},e4]-2*G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,0},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,0},e4]+2*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,0},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,0},e4]+2*G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw1e4},e4]-2*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw1e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw1e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw2e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw2e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw6e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw6e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw6e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw6e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw6e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,0},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,0},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,0},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,0},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,0},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw1e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw1e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw5e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw5e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw6e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw6e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw6e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw6e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,0},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,0},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,0},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,0},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,0},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw1e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw1e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw5e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw5e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw6e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw6e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw6e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw6e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,0,hAw1e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,0,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,0,hAw1e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,0,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,0,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,0,hAw2e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw3e4,0,hAw5e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,0,hAw5e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,0},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,0},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,0},e4]+2*G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw1e4},e4]-2*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw1e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw1e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw2e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw5e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw5e4},e4]+2*G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,0},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,0},e4]-2*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,0},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,0},e4]-2*G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw1e4},e4]+2*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw1e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw2e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw6e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw6e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw6e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw6e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,0},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,0},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,0},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,0},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,0},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw1e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw1e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw1e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw2e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw2e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw5e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw5e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw6e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw6e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw6e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw6e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4,0},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4,0},e4]-2*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4,0},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4,hAw1e4},e4]-3*G[{0},e1]*G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4,hAw5e4},e4]+3*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4,hAw5e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,0,hAw1e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,0,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,0,hAw1e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,0,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,0,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,0,hAw2e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw4e4,0,hAw5e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,0,hAw5e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,0},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,0},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,0},e4]+2*G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw1e4},e4]-2*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw1e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw1e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw2e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw2e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw5e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw5e4},e4]+2*G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,0},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,0},e4]-2*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,0},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,0},e4]-2*G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw1e4},e4]+2*G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw1e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw2e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw6e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw6e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw6e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw6e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,0},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,0},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,0},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,0},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,0},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw1e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw1e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw1e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw2e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw2e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw5e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw5e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw6e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw6e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw6e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw6e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4,0},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4,0},e4]-2*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4,0},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4,hAw1e4},e4]-3*G[{0},e1]*G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4,hAw5e4},e4]+3*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4,hAw5e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,0,hAw1e4},e4]-2*G[{0},e1]*G[{hAw1e4,hAw1e4,hAw5e4,0,hAw5e4},e4]+2*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0,hAw5e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0,hAw6e4},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw5e4,0,hAw6e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0,hAw6e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,0,hAw6e4},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,0,hAw6e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,0},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,0},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,0},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw1e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw1e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw2e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw2e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw2e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw5e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw5e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,0},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,0},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,0},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,0},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,0},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw1e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw1e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw1e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw2e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw2e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw5e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw5e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw6e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw6e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw6e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw6e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw6e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,0},e4]+G[{0},e1]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,0},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,0},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,0},e4]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,0},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw1e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw1e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw1e4},e4]-G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw2e4},e4]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw2e4},e4]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw2e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw5e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw5e4},e4]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw6e4},e4]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw6e4},e4]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw6e4},e4]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw6e4},e4]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw6e4},e4]-3*G[{0},e1]*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4,0},e4]-3*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4,0},e4]+6*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4,0},e4]+3*G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4,hAw1e4},e4]+9*G[{0},e1]*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4,hAw5e4},e4]-9*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4,hAw5e4},e4]-8*G[{0,0,-1,-1,-1,-1},e2]+8*G[{0,0,-1,-1,-1,0},e2]+6*G[{0,0,-1,-1,0,-1},e2]-6*G[{0,0,-1,-1,0,0},e2]-2*G[{0,0,-1,-1,0,hAw3e2},e2]+2*G[{0,0,-1,-1,hAw1e2,-1},e2]-2*G[{0,0,-1,-1,hAw1e2,0},e2]+2*G[{0,0,-1,-1,hAw1e2,hAw3e2},e2]+2*G[{0,0,-1,-1,hAw2e2,-1},e2]-2*G[{0,0,-1,-1,hAw2e2,0},e2]+2*G[{0,0,-1,-1,hAw2e2,hAw3e2},e2]+6*G[{0,0,-1,0,-1,-1},e2]-6*G[{0,0,-1,0,-1,0},e2]-4*G[{0,0,-1,0,0,-1},e2]+4*G[{0,0,-1,0,0,0},e2]+2*G[{0,0,-1,0,0,hAw3e2},e2]-2*G[{0,0,-1,0,hAw1e2,-1},e2]+2*G[{0,0,-1,0,hAw1e2,0},e2]-2*G[{0,0,-1,0,hAw1e2,hAw3e2},e2]-2*G[{0,0,-1,0,hAw2e2,-1},e2]+2*G[{0,0,-1,0,hAw2e2,0},e2]-2*G[{0,0,-1,0,hAw2e2,hAw3e2},e2]+2*G[{0,0,-1,0,hAw3e2,hAw3e2},e2]+2*G[{0,0,-1,hAw1e2,-1,-1},e2]-2*G[{0,0,-1,hAw1e2,-1,0},e2]-2*G[{0,0,-1,hAw1e2,0,-1},e2]+2*G[{0,0,-1,hAw1e2,0,0},e2]-2*G[{0,0,-1,hAw1e2,hAw3e2,hAw3e2},e2]+2*G[{0,0,-1,hAw2e2,-1,-1},e2]-2*G[{0,0,-1,hAw2e2,-1,0},e2]-2*G[{0,0,-1,hAw2e2,0,-1},e2]+2*G[{0,0,-1,hAw2e2,0,0},e2]-2*G[{0,0,-1,hAw2e2,hAw3e2,hAw3e2},e2]+8*G[{0,0,0,-1,-1,-1},e2]-8*G[{0,0,0,-1,-1,0},e2]-6*G[{0,0,0,-1,0,-1},e2]+6*G[{0,0,0,-1,0,0},e2]+2*G[{0,0,0,-1,0,hAw3e2},e2]-2*G[{0,0,0,-1,hAw1e2,-1},e2]+2*G[{0,0,0,-1,hAw1e2,0},e2]-2*G[{0,0,0,-1,hAw1e2,hAw3e2},e2]-2*G[{0,0,0,-1,hAw2e2,-1},e2]+2*G[{0,0,0,-1,hAw2e2,0},e2]-2*G[{0,0,0,-1,hAw2e2,hAw3e2},e2]-4*G[{0,0,0,0,-1,-1},e2]+4*G[{0,0,0,0,-1,0},e2]+2*G[{0,0,0,0,hAw1e2,-1},e2]-2*G[{0,0,0,0,hAw1e2,0},e2]+2*G[{0,0,0,0,hAw1e2,hAw3e2},e2]+2*G[{0,0,0,0,hAw2e2,-1},e2]-2*G[{0,0,0,0,hAw2e2,0},e2]+2*G[{0,0,0,0,hAw2e2,hAw3e2},e2]-4*G[{0,0,0,0,hAw3e2,hAw3e2},e2]-4*G[{0,0,0,hAw1e2,-1,-1},e2]+4*G[{0,0,0,hAw1e2,-1,0},e2]+4*G[{0,0,0,hAw1e2,0,-1},e2]-4*G[{0,0,0,hAw1e2,0,0},e2]+4*G[{0,0,0,hAw1e2,hAw3e2,hAw3e2},e2]-4*G[{0,0,0,hAw2e2,-1,-1},e2]+4*G[{0,0,0,hAw2e2,-1,0},e2]+4*G[{0,0,0,hAw2e2,0,-1},e2]-4*G[{0,0,0,hAw2e2,0,0},e2]+4*G[{0,0,0,hAw2e2,hAw3e2,hAw3e2},e2]-2*G[{0,0,0,hAw3e2,0,-1},e2]+2*G[{0,0,0,hAw3e2,0,0},e2]-2*G[{0,0,0,hAw3e2,0,hAw3e2},e2]+2*G[{0,0,0,hAw3e2,hAw1e2,-1},e2]-2*G[{0,0,0,hAw3e2,hAw1e2,0},e2]+2*G[{0,0,0,hAw3e2,hAw1e2,hAw3e2},e2]+2*G[{0,0,0,hAw3e2,hAw2e2,-1},e2]-2*G[{0,0,0,hAw3e2,hAw2e2,0},e2]+2*G[{0,0,0,hAw3e2,hAw2e2,hAw3e2},e2]-8*G[{0,0,0,hAw3e2,hAw3e2,hAw3e2},e2]+4*G[{0,0,hAw1e2,-1,-1,-1},e2]-4*G[{0,0,hAw1e2,-1,-1,0},e2]-3*G[{0,0,hAw1e2,-1,0,-1},e2]+3*G[{0,0,hAw1e2,-1,0,0},e2]+G[{0,0,hAw1e2,-1,0,hAw3e2},e2]-G[{0,0,hAw1e2,-1,hAw1e2,-1},e2]+G[{0,0,hAw1e2,-1,hAw1e2,0},e2]-G[{0,0,hAw1e2,-1,hAw1e2,hAw3e2},e2]-G[{0,0,hAw1e2,-1,hAw2e2,-1},e2]+G[{0,0,hAw1e2,-1,hAw2e2,0},e2]-G[{0,0,hAw1e2,-1,hAw2e2,hAw3e2},e2]-4*G[{0,0,hAw1e2,0,-1,-1},e2]+4*G[{0,0,hAw1e2,0,-1,0},e2]+3*G[{0,0,hAw1e2,0,0,-1},e2]-3*G[{0,0,hAw1e2,0,0,0},e2]-G[{0,0,hAw1e2,0,0,hAw3e2},e2]+G[{0,0,hAw1e2,0,hAw1e2,-1},e2]-G[{0,0,hAw1e2,0,hAw1e2,0},e2]+G[{0,0,hAw1e2,0,hAw1e2,hAw3e2},e2]+G[{0,0,hAw1e2,0,hAw2e2,-1},e2]-G[{0,0,hAw1e2,0,hAw2e2,0},e2]+G[{0,0,hAw1e2,0,hAw2e2,hAw3e2},e2]+G[{0,0,hAw1e2,hAw3e2,0,-1},e2]-G[{0,0,hAw1e2,hAw3e2,0,0},e2]+G[{0,0,hAw1e2,hAw3e2,0,hAw3e2},e2]-G[{0,0,hAw1e2,hAw3e2,hAw1e2,-1},e2]+G[{0,0,hAw1e2,hAw3e2,hAw1e2,0},e2]-G[{0,0,hAw1e2,hAw3e2,hAw1e2,hAw3e2},e2]-G[{0,0,hAw1e2,hAw3e2,hAw2e2,-1},e2]+G[{0,0,hAw1e2,hAw3e2,hAw2e2,0},e2]-G[{0,0,hAw1e2,hAw3e2,hAw2e2,hAw3e2},e2]+4*G[{0,0,hAw1e2,hAw3e2,hAw3e2,hAw3e2},e2]+4*G[{0,0,hAw2e2,-1,-1,-1},e2]-4*G[{0,0,hAw2e2,-1,-1,0},e2]-3*G[{0,0,hAw2e2,-1,0,-1},e2]+3*G[{0,0,hAw2e2,-1,0,0},e2]+G[{0,0,hAw2e2,-1,0,hAw3e2},e2]-G[{0,0,hAw2e2,-1,hAw1e2,-1},e2]+G[{0,0,hAw2e2,-1,hAw1e2,0},e2]-G[{0,0,hAw2e2,-1,hAw1e2,hAw3e2},e2]-G[{0,0,hAw2e2,-1,hAw2e2,-1},e2]+G[{0,0,hAw2e2,-1,hAw2e2,0},e2]-G[{0,0,hAw2e2,-1,hAw2e2,hAw3e2},e2]-4*G[{0,0,hAw2e2,0,-1,-1},e2]+4*G[{0,0,hAw2e2,0,-1,0},e2]+3*G[{0,0,hAw2e2,0,0,-1},e2]-3*G[{0,0,hAw2e2,0,0,0},e2]-G[{0,0,hAw2e2,0,0,hAw3e2},e2]+G[{0,0,hAw2e2,0,hAw1e2,-1},e2]-G[{0,0,hAw2e2,0,hAw1e2,0},e2]+G[{0,0,hAw2e2,0,hAw1e2,hAw3e2},e2]+G[{0,0,hAw2e2,0,hAw2e2,-1},e2]-G[{0,0,hAw2e2,0,hAw2e2,0},e2]+G[{0,0,hAw2e2,0,hAw2e2,hAw3e2},e2]+G[{0,0,hAw2e2,hAw3e2,0,-1},e2]-G[{0,0,hAw2e2,hAw3e2,0,0},e2]+G[{0,0,hAw2e2,hAw3e2,0,hAw3e2},e2]-G[{0,0,hAw2e2,hAw3e2,hAw1e2,-1},e2]+G[{0,0,hAw2e2,hAw3e2,hAw1e2,0},e2]-G[{0,0,hAw2e2,hAw3e2,hAw1e2,hAw3e2},e2]-G[{0,0,hAw2e2,hAw3e2,hAw2e2,-1},e2]+G[{0,0,hAw2e2,hAw3e2,hAw2e2,0},e2]-G[{0,0,hAw2e2,hAw3e2,hAw2e2,hAw3e2},e2]+4*G[{0,0,hAw2e2,hAw3e2,hAw3e2,hAw3e2},e2]+2*G[{0,0,hAw3e2,0,-1,-1},e2]-2*G[{0,0,hAw3e2,0,-1,0},e2]-2*G[{0,0,hAw3e2,0,0,-1},e2]+2*G[{0,0,hAw3e2,0,0,0},e2]-2*G[{0,0,hAw3e2,0,hAw3e2,hAw3e2},e2]-2*G[{0,0,hAw3e2,hAw1e2,-1,-1},e2]+2*G[{0,0,hAw3e2,hAw1e2,-1,0},e2]+2*G[{0,0,hAw3e2,hAw1e2,0,-1},e2]-2*G[{0,0,hAw3e2,hAw1e2,0,0},e2]+2*G[{0,0,hAw3e2,hAw1e2,hAw3e2,hAw3e2},e2]-2*G[{0,0,hAw3e2,hAw2e2,-1,-1},e2]+2*G[{0,0,hAw3e2,hAw2e2,-1,0},e2]+2*G[{0,0,hAw3e2,hAw2e2,0,-1},e2]-2*G[{0,0,hAw3e2,hAw2e2,0,0},e2]+2*G[{0,0,hAw3e2,hAw2e2,hAw3e2,hAw3e2},e2]-2*G[{0,0,hAw3e2,hAw3e2,0,-1},e2]+2*G[{0,0,hAw3e2,hAw3e2,0,0},e2]-2*G[{0,0,hAw3e2,hAw3e2,0,hAw3e2},e2]+2*G[{0,0,hAw3e2,hAw3e2,hAw1e2,-1},e2]-2*G[{0,0,hAw3e2,hAw3e2,hAw1e2,0},e2]+2*G[{0,0,hAw3e2,hAw3e2,hAw1e2,hAw3e2},e2]+2*G[{0,0,hAw3e2,hAw3e2,hAw2e2,-1},e2]-2*G[{0,0,hAw3e2,hAw3e2,hAw2e2,0},e2]+2*G[{0,0,hAw3e2,hAw3e2,hAw2e2,hAw3e2},e2]-8*G[{0,0,hAw3e2,hAw3e2,hAw3e2,hAw3e2},e2]-G[{hAw1e4,0,hAw1e4,0,hAw2e4,0},e4]+G[{hAw1e4,0,hAw1e4,0,hAw2e4,hAw1e4},e4]-G[{hAw1e4,0,hAw1e4,0,hAw2e4,hAw2e4},e4]+G[{hAw1e4,0,hAw1e4,0,hAw5e4,0},e4]-G[{hAw1e4,0,hAw1e4,0,hAw5e4,hAw1e4},e4]+G[{hAw1e4,0,hAw1e4,0,hAw6e4,hAw2e4},e4]+G[{hAw1e4,0,hAw1e4,hAw2e4,0,hAw1e4},e4]-2*G[{hAw1e4,0,hAw1e4,hAw2e4,0,hAw2e4},e4]+G[{hAw1e4,0,hAw1e4,hAw2e4,hAw1e4,0},e4]-2*G[{hAw1e4,0,hAw1e4,hAw2e4,hAw1e4,hAw1e4},e4]+2*G[{hAw1e4,0,hAw1e4,hAw2e4,hAw1e4,hAw2e4},e4]-G[{hAw1e4,0,hAw1e4,hAw2e4,hAw2e4,0},e4]+G[{hAw1e4,0,hAw1e4,hAw2e4,hAw2e4,hAw1e4},e4]-G[{hAw1e4,0,hAw1e4,hAw2e4,hAw2e4,hAw2e4},e4]+G[{hAw1e4,0,hAw1e4,hAw2e4,hAw6e4,hAw2e4},e4]+G[{hAw1e4,0,hAw1e4,hAw3e4,0,hAw2e4},e4]-G[{hAw1e4,0,hAw1e4,hAw3e4,hAw1e4,0},e4]+G[{hAw1e4,0,hAw1e4,hAw3e4,hAw1e4,hAw1e4},e4]-G[{hAw1e4,0,hAw1e4,hAw3e4,hAw1e4,hAw2e4},e4]+G[{hAw1e4,0,hAw1e4,hAw3e4,hAw2e4,0},e4]-G[{hAw1e4,0,hAw1e4,hAw3e4,hAw2e4,hAw1e4},e4]+G[{hAw1e4,0,hAw1e4,hAw3e4,hAw2e4,hAw2e4},e4]+G[{hAw1e4,0,hAw1e4,hAw3e4,hAw5e4,0},e4]-G[{hAw1e4,0,hAw1e4,hAw3e4,hAw5e4,hAw1e4},e4]-G[{hAw1e4,0,hAw1e4,hAw3e4,hAw6e4,hAw2e4},e4]+G[{hAw1e4,0,hAw1e4,hAw4e4,0,hAw2e4},e4]-G[{hAw1e4,0,hAw1e4,hAw4e4,hAw1e4,0},e4]+G[{hAw1e4,0,hAw1e4,hAw4e4,hAw1e4,hAw1e4},e4]-G[{hAw1e4,0,hAw1e4,hAw4e4,hAw1e4,hAw2e4},e4]+G[{hAw1e4,0,hAw1e4,hAw4e4,hAw2e4,0},e4]-G[{hAw1e4,0,hAw1e4,hAw4e4,hAw2e4,hAw1e4},e4]+G[{hAw1e4,0,hAw1e4,hAw4e4,hAw2e4,hAw2e4},e4]+G[{hAw1e4,0,hAw1e4,hAw4e4,hAw5e4,0},e4]-G[{hAw1e4,0,hAw1e4,hAw4e4,hAw5e4,hAw1e4},e4]-G[{hAw1e4,0,hAw1e4,hAw4e4,hAw6e4,hAw2e4},e4]-G[{hAw1e4,0,hAw1e4,hAw5e4,0,hAw1e4},e4]+G[{hAw1e4,0,hAw1e4,hAw5e4,hAw1e4,0},e4]-3*G[{hAw1e4,0,hAw1e4,hAw5e4,hAw5e4,0},e4]+3*G[{hAw1e4,0,hAw1e4,hAw5e4,hAw5e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,0,hAw2e4,0,hAw1e4},e4]-2*G[{hAw1e4,hAw1e4,0,hAw2e4,0,hAw2e4},e4]+G[{hAw1e4,hAw1e4,0,hAw2e4,hAw1e4,0},e4]-2*G[{hAw1e4,hAw1e4,0,hAw2e4,hAw1e4,hAw1e4},e4]+2*G[{hAw1e4,hAw1e4,0,hAw2e4,hAw1e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,0,hAw2e4,hAw2e4,0},e4]+G[{hAw1e4,hAw1e4,0,hAw2e4,hAw2e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,0,hAw2e4,hAw2e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,0,hAw2e4,hAw6e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,0,hAw3e4,0,hAw2e4},e4]-G[{hAw1e4,hAw1e4,0,hAw3e4,hAw1e4,0},e4]+G[{hAw1e4,hAw1e4,0,hAw3e4,hAw1e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,0,hAw3e4,hAw1e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,0,hAw3e4,hAw2e4,0},e4]-G[{hAw1e4,hAw1e4,0,hAw3e4,hAw2e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,0,hAw3e4,hAw2e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,0,hAw3e4,hAw5e4,0},e4]-G[{hAw1e4,hAw1e4,0,hAw3e4,hAw5e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,0,hAw3e4,hAw6e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,0,hAw4e4,0,hAw2e4},e4]-G[{hAw1e4,hAw1e4,0,hAw4e4,hAw1e4,0},e4]+G[{hAw1e4,hAw1e4,0,hAw4e4,hAw1e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,0,hAw4e4,hAw1e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,0,hAw4e4,hAw2e4,0},e4]-G[{hAw1e4,hAw1e4,0,hAw4e4,hAw2e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,0,hAw4e4,hAw2e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,0,hAw4e4,hAw5e4,0},e4]-G[{hAw1e4,hAw1e4,0,hAw4e4,hAw5e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,0,hAw4e4,hAw6e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,0,hAw5e4,0,hAw1e4},e4]+G[{hAw1e4,hAw1e4,0,hAw5e4,hAw1e4,0},e4]-3*G[{hAw1e4,hAw1e4,0,hAw5e4,hAw5e4,0},e4]+3*G[{hAw1e4,hAw1e4,0,hAw5e4,hAw5e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw1e4,0,hAw2e4,0},e4]-G[{hAw1e4,hAw1e4,hAw1e4,0,hAw2e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw1e4,0,hAw2e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw1e4,0,hAw5e4,0},e4]+G[{hAw1e4,hAw1e4,hAw1e4,0,hAw5e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw1e4,0,hAw6e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,0,hAw1e4},e4]+2*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,0,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw1e4,0},e4]+2*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw1e4},e4]-2*G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw2e4,0},e4]-G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw1e4,hAw2e4,hAw6e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,0,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw1e4,0},e4]-G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw2e4,0},e4]+G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw5e4,0},e4]+G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw5e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4,hAw6e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,0,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw1e4,0},e4]-G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw2e4,0},e4]+G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw5e4,0},e4]+G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw5e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4,hAw6e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4,0,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4,hAw1e4,0},e4]+3*G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4,hAw5e4,0},e4]-3*G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4,hAw5e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,0,hAw1e4,0},e4]-2*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw1e4,hAw1e4},e4]+2*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw1e4,hAw2e4},e4]-2*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw2e4,0},e4]+2*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw2e4,hAw1e4},e4]-2*G[{hAw1e4,hAw1e4,hAw2e4,0,hAw2e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,0,hAw6e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,0,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,0,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw1e4,0},e4]+3*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw1e4,hAw1e4},e4]-3*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw1e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw2e4,0},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw2e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw2e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw5e4,0},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4,hAw5e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,0,hAw1e4},e4]-2*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,0,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw1e4,0},e4]-2*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw1e4,hAw1e4},e4]+2*G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw1e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw2e4,0},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw2e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw2e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw2e4,hAw6e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,0,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw1e4,0},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw1e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw1e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw2e4,0},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw2e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw2e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw5e4,0},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw5e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4,hAw6e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,0,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw1e4,0},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw1e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw1e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw2e4,0},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw2e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw2e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw5e4,0},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw5e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4,hAw6e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw3e4,0,hAw1e4,0},e4]+G[{hAw1e4,hAw1e4,hAw3e4,0,hAw1e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw3e4,0,hAw1e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw3e4,0,hAw2e4,0},e4]-G[{hAw1e4,hAw1e4,hAw3e4,0,hAw2e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw3e4,0,hAw2e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw3e4,0,hAw5e4,0},e4]-G[{hAw1e4,hAw1e4,hAw3e4,0,hAw5e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,0,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,0,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw1e4,0},e4]-2*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw1e4,hAw1e4},e4]+2*G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw1e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw2e4,0},e4]+G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw2e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw2e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw5e4,0},e4]-G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4,hAw5e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,0,hAw1e4},e4]+2*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,0,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw1e4,0},e4]+2*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw1e4,hAw1e4},e4]-2*G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw1e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw2e4,0},e4]-G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw2e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw2e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw3e4,hAw2e4,hAw6e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,0,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw1e4,0},e4]-G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw1e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw1e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw2e4,0},e4]+G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw2e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw2e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw5e4,0},e4]+G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw5e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4,hAw6e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4,0,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4,hAw1e4,0},e4]-3*G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4,hAw5e4,0},e4]+3*G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4,hAw5e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw4e4,0,hAw1e4,0},e4]+G[{hAw1e4,hAw1e4,hAw4e4,0,hAw1e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw4e4,0,hAw1e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw4e4,0,hAw2e4,0},e4]-G[{hAw1e4,hAw1e4,hAw4e4,0,hAw2e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw4e4,0,hAw2e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw4e4,0,hAw5e4,0},e4]-G[{hAw1e4,hAw1e4,hAw4e4,0,hAw5e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,0,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,0,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw1e4,0},e4]-2*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw1e4,hAw1e4},e4]+2*G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw1e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw2e4,0},e4]+G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw2e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw2e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw5e4,0},e4]-G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4,hAw5e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,0,hAw1e4},e4]+2*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,0,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw1e4,0},e4]+2*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw1e4,hAw1e4},e4]-2*G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw1e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw2e4,0},e4]-G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw2e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw2e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw4e4,hAw2e4,hAw6e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,0,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw1e4,0},e4]-G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw1e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw1e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw2e4,0},e4]+G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw2e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw2e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw5e4,0},e4]+G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw5e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4,hAw6e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4,0,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4,hAw1e4,0},e4]-3*G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4,hAw5e4,0},e4]+3*G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4,hAw5e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw5e4,0,hAw1e4,0},e4]-2*G[{hAw1e4,hAw1e4,hAw5e4,0,hAw5e4,0},e4]+2*G[{hAw1e4,hAw1e4,hAw5e4,0,hAw5e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw5e4,0,hAw6e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,0,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,0,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw1e4,0},e4]+G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw1e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw1e4,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw2e4,0},e4]-G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw2e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw2e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw5e4,0},e4]+G[{hAw1e4,hAw1e4,hAw5e4,hAw1e4,hAw5e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,0,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw1e4,0},e4]-G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw1e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw1e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw2e4,0},e4]+G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw2e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw2e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw5e4,0},e4]+G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw5e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4,hAw6e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,0,hAw2e4},e4]+G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw1e4,0},e4]-G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw1e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw1e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw2e4,0},e4]+G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw2e4,hAw1e4},e4]-G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw2e4,hAw2e4},e4]-G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw5e4,0},e4]+G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw5e4,hAw1e4},e4]+G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4,hAw6e4,hAw2e4},e4]+3*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4,0,hAw1e4},e4]-3*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4,hAw1e4,0},e4]+9*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4,hAw5e4,0},e4]-9*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4,hAw5e4,hAw1e4},e4]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,-1},e2]*zeta[2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw1e2},e2]*zeta[2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw1e2},e2]*zeta[2]-G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw2e2},e2]*zeta[2]-G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw2e2},e2]*zeta[2]+2*G[{0},e1]*G[{hAw1e4},e4]*G[{0,hAw3e2},e2]*zeta[2]+G[{0},e3]*G[{hAw1e4},e4]*G[{0,hAw3e2},e2]*zeta[2]-G[{0,-1},e2]*G[{hAw1e4,0},e4]*zeta[2]+G[{0,hAw3e2},e2]*G[{hAw1e4,0},e4]*zeta[2]+G[{-1},e2]*G[{0},e3]*G[{hAw1e4,hAw1e4},e4]*zeta[2]-G[{0},e1]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4},e4]*zeta[2]-G[{0},e3]*G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4},e4]*zeta[2]-G[{0},e1]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4},e4]*zeta[2]-G[{0},e3]*G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4},e4]*zeta[2]+2*G[{0},e1]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4},e4]*zeta[2]+G[{0},e3]*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4},e4]*zeta[2]+G[{-1,-1},e2]*G[{hAw1e4,hAw1e4},e4]*zeta[2]+G[{-1,0},e2]*G[{hAw1e4,hAw1e4},e4]*zeta[2]-G[{-1,hAw1e2},e2]*G[{hAw1e4,hAw1e4},e4]*zeta[2]-G[{-1,hAw2e2},e2]*G[{hAw1e4,hAw1e4},e4]*zeta[2]+G[{0,hAw1e2},e2]*G[{hAw1e4,hAw1e4},e4]*zeta[2]+G[{0,hAw2e2},e2]*G[{hAw1e4,hAw1e4},e4]*zeta[2]-2*G[{0,hAw3e2},e2]*G[{hAw1e4,hAw1e4},e4]*zeta[2]+2*G[{hAw1e4,hAw1e4},e4]*G[{hAw1e2,hAw3e2},e2]*zeta[2]+2*G[{hAw1e4,hAw1e4},e4]*G[{hAw2e2,hAw3e2},e2]*zeta[2]-G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,0},e2]*zeta[2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw1e2},e2]*zeta[2]+G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw2e2},e2]*zeta[2]-5*G[{hAw1e4,hAw1e4},e4]*G[{hAw3e2,hAw3e2},e2]*zeta[2]+G[{hAw1e4},e4]*G[{0,-1,-1},e2]*zeta[2]+G[{hAw1e4},e4]*G[{0,-1,0},e2]*zeta[2]-G[{hAw1e4},e4]*G[{0,-1,hAw1e2},e2]*zeta[2]-G[{hAw1e4},e4]*G[{0,-1,hAw2e2},e2]*zeta[2]+G[{0},e1]*G[{0,0,-1},e2]*zeta[2]+G[{0},e3]*G[{0,0,-1},e2]*zeta[2]-G[{0},e1]*G[{0,0,hAw1e2},e2]*zeta[2]-G[{0},e3]*G[{0,0,hAw1e2},e2]*zeta[2]+G[{hAw1e4},e4]*G[{0,0,hAw1e2},e2]*zeta[2]-G[{0},e1]*G[{0,0,hAw2e2},e2]*zeta[2]-G[{0},e3]*G[{0,0,hAw2e2},e2]*zeta[2]+G[{hAw1e4},e4]*G[{0,0,hAw2e2},e2]*zeta[2]+G[{0},e1]*G[{0,0,hAw3e2},e2]*zeta[2]+G[{0},e3]*G[{0,0,hAw3e2},e2]*zeta[2]-2*G[{hAw1e4},e4]*G[{0,0,hAw3e2},e2]*zeta[2]+2*G[{hAw1e4},e4]*G[{0,hAw1e2,hAw3e2},e2]*zeta[2]+2*G[{hAw1e4},e4]*G[{0,hAw2e2,hAw3e2},e2]*zeta[2]-G[{hAw1e4},e4]*G[{0,hAw3e2,0},e2]*zeta[2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw1e2},e2]*zeta[2]+G[{hAw1e4},e4]*G[{0,hAw3e2,hAw2e2},e2]*zeta[2]-5*G[{hAw1e4},e4]*G[{0,hAw3e2,hAw3e2},e2]*zeta[2]-G[{hAw1e2},e2]*G[{hAw1e4,0,hAw1e4},e4]*zeta[2]-G[{hAw2e2},e2]*G[{hAw1e4,0,hAw1e4},e4]*zeta[2]+2*G[{hAw3e2},e2]*G[{hAw1e4,0,hAw1e4},e4]*zeta[2]-G[{-1},e2]*G[{hAw1e4,hAw1e4,0},e4]*zeta[2]+G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,0},e4]*zeta[2]+G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]*zeta[2]+G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]*zeta[2]-2*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw1e4},e4]*zeta[2]+G[{-1},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]*zeta[2]+G[{0},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]*zeta[2]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw2e4},e4]*zeta[2]-G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]*zeta[2]-G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw2e4},e4]*zeta[2]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw3e4},e4]*zeta[2]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw3e4},e4]*zeta[2]+2*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw3e4},e4]*zeta[2]-G[{0},e1]*G[{hAw1e4,hAw1e4,hAw4e4},e4]*zeta[2]-G[{0},e3]*G[{hAw1e4,hAw1e4,hAw4e4},e4]*zeta[2]+2*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw4e4},e4]*zeta[2]+2*G[{0},e1]*G[{hAw1e4,hAw1e4,hAw5e4},e4]*zeta[2]-G[{0},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]*zeta[2]+G[{0},e3]*G[{hAw1e4,hAw1e4,hAw5e4},e4]*zeta[2]+G[{hAw1e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]*zeta[2]+G[{hAw2e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]*zeta[2]-5*G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4,hAw5e4},e4]*zeta[2]-2*G[{0,0,-1,-1},e2]*zeta[2]+2*G[{0,0,-1,0},e2]*zeta[2]+2*G[{0,0,0,-1},e2]*zeta[2]-2*G[{0,0,0,hAw3e2},e2]*zeta[2]+G[{0,0,hAw1e2,-1},e2]*zeta[2]-G[{0,0,hAw1e2,0},e2]*zeta[2]+G[{0,0,hAw1e2,hAw3e2},e2]*zeta[2]+G[{0,0,hAw2e2,-1},e2]*zeta[2]-G[{0,0,hAw2e2,0},e2]*zeta[2]+G[{0,0,hAw2e2,hAw3e2},e2]*zeta[2]-2*G[{0,0,hAw3e2,hAw3e2},e2]*zeta[2]-G[{hAw1e4,0,hAw1e4,hAw3e4},e4]*zeta[2]-G[{hAw1e4,0,hAw1e4,hAw4e4},e4]*zeta[2]+2*G[{hAw1e4,0,hAw1e4,hAw5e4},e4]*zeta[2]-G[{hAw1e4,hAw1e4,0,hAw3e4},e4]*zeta[2]-G[{hAw1e4,hAw1e4,0,hAw4e4},e4]*zeta[2]+2*G[{hAw1e4,hAw1e4,0,hAw5e4},e4]*zeta[2]+G[{hAw1e4,hAw1e4,hAw1e4,hAw3e4},e4]*zeta[2]+G[{hAw1e4,hAw1e4,hAw1e4,hAw4e4},e4]*zeta[2]-2*G[{hAw1e4,hAw1e4,hAw1e4,hAw5e4},e4]*zeta[2]-G[{hAw1e4,hAw1e4,hAw2e4,0},e4]*zeta[2]+2*G[{hAw1e4,hAw1e4,hAw2e4,hAw1e4},e4]*zeta[2]-G[{hAw1e4,hAw1e4,hAw2e4,hAw3e4},e4]*zeta[2]-G[{hAw1e4,hAw1e4,hAw2e4,hAw4e4},e4]*zeta[2]-G[{hAw1e4,hAw1e4,hAw3e4,hAw1e4},e4]*zeta[2]+G[{hAw1e4,hAw1e4,hAw3e4,hAw3e4},e4]*zeta[2]+2*G[{hAw1e4,hAw1e4,hAw3e4,hAw5e4},e4]*zeta[2]-G[{hAw1e4,hAw1e4,hAw4e4,hAw1e4},e4]*zeta[2]+G[{hAw1e4,hAw1e4,hAw4e4,hAw4e4},e4]*zeta[2]+2*G[{hAw1e4,hAw1e4,hAw4e4,hAw5e4},e4]*zeta[2]+G[{hAw1e4,hAw1e4,hAw5e4,0},e4]*zeta[2]+G[{hAw1e4,hAw1e4,hAw5e4,hAw3e4},e4]*zeta[2]+G[{hAw1e4,hAw1e4,hAw5e4,hAw4e4},e4]*zeta[2]-6*G[{hAw1e4,hAw1e4,hAw5e4,hAw5e4},e4]*zeta[2]+G[{hAw1e4},e4]*G[{0,-1},e2]*zeta[3]-G[{hAw1e4},e4]*G[{0,hAw3e2},e2]*zeta[3]+G[{-1},e2]*G[{hAw1e4,hAw1e4},e4]*zeta[3]-G[{hAw3e2},e2]*G[{hAw1e4,hAw1e4},e4]*zeta[3]-2*G[{0,0,-1},e2]*zeta[3]+2*G[{0,0,hAw1e2},e2]*zeta[3]+2*G[{0,0,hAw2e2},e2]*zeta[3]-2*G[{0,0,hAw3e2},e2]*zeta[3]+G[{hAw1e4,hAw1e4,hAw2e4},e4]*zeta[3]-G[{hAw1e4,hAw1e4,hAw5e4},e4]*zeta[3];


==> anc/OctagonB.m <==

(*************************************************************************)
(*                                                                       *)
(* Ancillary file to "Rationalizing Loop Integration"                    *)
(* by Jacob L. Bourjaily, Andrew J. McLeod, Matt von Hippel,             *)
(* and Matthias Wilhelm, arXiv:1805.nnnnn.                               *)
(*                                                                       *)
(* This file contains an expressions for the two-loop Octagon B integral *)
(* discussed in section 3.3.2, in the coordinates defined in eq. (3.58). *)
(* It is expressed in Goncharov polylogarithms and denoted octagonB2.    *)
(*                                                                       *)
(*************************************************************************)

octagonB2=G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]^2-2*G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]^2+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]+G[{0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]-G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]+2*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]+2*G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]-2*G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5))},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5))},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+2*G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]-G[{0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5))},1]*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5))},1]*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]-2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]-G[{0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5))},1]*G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]+2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]-2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]-2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]-G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-G[{0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*G[{1+e2+e1*e2*e4+e5+e1*e4*e5,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{1+e2+e1*e2*e4+e5+e1*e4*e5,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*G[{1+e2+e1*e2*e4+e5+e1*e4*e5,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]+G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*G[{1+e2+e1*e2*e4+e5+e1*e4*e5,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]-G[{(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{1+e2+e1*e2*e4+e5+e1*e4*e5,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]+G[{0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*G[{1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]+G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*G[{1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*G[{1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]+G[{(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]-G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),1+e2+e1*e2*e4+e5+e1*e4*e5},1]+2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),1+e2+e1*e2*e4+e5+e1*e4*e5},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),1+e2+e1*e2*e4+e5+e1*e4*e5},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]-G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]-G[{1+e2+e1*e2*e4+e5+e1*e4*e5,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]-G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),1+e2+e1*e2*e4+e5+e1*e4*e5},1]*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]-2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]-G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]+G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]+G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]-G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]-G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]-G[{1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),1+e2+e1*e2*e4+e5+e1*e4*e5},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+2*G[{0,0,0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-2*G[{0,0,0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]+3*G[{0,0,0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5))},1]-2*G[{0,0,1,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]+2*G[{0,0,1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-2*G[{0,0,1,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]-G[{0,0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+G[{0,0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]+G[{0,0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]-G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+3*G[{0,0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]+G[{0,0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]-2*G[{0,0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]+2*G[{0,0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]-G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]+G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+2*G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-2*G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-2*G[{0,0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]+2*G[{0,0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]+G[{0,1,0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,1,0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]+G[{0,1,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{0,1,0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]-G[{0,1,1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,1,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]+G[{0,1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-G[{0,1,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]-2*G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),0,1},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),0,1},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,1},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),1,1},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1,1},1]-G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+2*G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1,1},1]-G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+3*G[{0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1,1},1]+G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),0,1},1]-G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1,1},1]-G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),0,1},1]+G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]-4*G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,1},1]+G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]+G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+2*G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]+2*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,1},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,1},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+2*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,1},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,1},1]+G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]-4*G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,1},1]+G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]+G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+2*G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]-G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,1},1]+G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]-G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]-G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]+G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]+G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,1},1]+G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]-G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]-G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]+G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]+G[{0,(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+2*G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]-2*G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-2*G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+2*G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),0,1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),0,1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),1,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),1,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]+2*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,1},1]-2*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,1},1]+G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1,1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1,1},1]+4*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),0,1,1},1]-2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),0,1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1,0,1},1]-2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1,0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1,1},1]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]-2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1,1},1]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1,1},1]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]-2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,1},1]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]-4*G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),0,1,1},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),0,1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),0,1,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]-2*G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,0,1},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+2*G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1,1},1]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+2*G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1,1},1]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]-2*G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1,1},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+2*G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,1},1]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,0,1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),0,1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),0,1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+2*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,1,1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,0,1},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-2*G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,1},1]-4*G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,1,1},1]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,1,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]-2*G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,0,1},1]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+2*G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1,1},1]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+2*G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1,1},1]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]-2*G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1,1},1]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+2*G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,1},1]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+2*G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,1,1},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,0,1},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-2*G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1,1},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]-2*G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1,1},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+2*G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,1},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]-2*G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,1},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+2*G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,1},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+2*G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,1,1},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,0,1},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),1,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-2*G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1,1},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]-2*G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1,1},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+2*G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,1},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]-2*G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,1},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]+2*G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,1},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]-G[{0,0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+2*G[{0,0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-2*G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{0,1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+3*G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-3*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{1+e2+e1*e2*e4+e5+e1*e4*e5,0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{1+e2+e1*e2*e4+e5+e1*e4*e5,0,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{1+e2+e1*e2*e4+e5+e1*e4*e5,1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{1+e2+e1*e2*e4+e5+e1*e4*e5,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]+(G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2)/2-(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2)/2+(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2)/2+(G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2)/2-G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2+(G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2)/2-(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2)/2+(G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2)/2-(G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2)/2+(G[{1+e2+e1*e2*e4+e5+e1*e4*e5,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2)/2+(G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2)/2+(G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2)/2+(G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2)/2-(G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2)/2+(G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2)/2+G[{0,0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-2*G[{0,0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+2*G[{0,0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{0,0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+2*G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-2*G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{0,1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-2*G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+2*G[{0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),0,1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),0,1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-2*G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),0,1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{0,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]+G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]-G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]^2+G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]^2+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]^2+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]+2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]+G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]-G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]-G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]+G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]+G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))])/2-(G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2)/2+(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2)/2+(G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2)/2-G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2-(G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2)/2+(G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2)/2+(G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2)/2+(G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2)/2+(G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2)/2-(G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2)/2-(G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2)/2+(G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2)/2-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2)/4-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^3*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))])/2+(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2)/2+(G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2)/2-(G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2)/2-(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2)/2-(G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2)/2+(G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2)/2-(G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2)/2+(G[{1+e2+e1*e2*e4+e5+e1*e4*e5,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2)/2-(G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2)/2+(G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2)/2-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2)/4+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2)/2+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2)/2-(Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2)/4+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^3)/3-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^3)/3+G[{0,0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+e2+e1*e2*e4+e5+e1*e4*e5,0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+e2+e1*e2*e4+e5+e1*e4*e5,0,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+e2+e1*e2*e4+e5+e1*e4*e5,1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+e2+e1*e2*e4+e5+e1*e4*e5,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+2*G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-2*G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+e2+e1*e2*e4+e5+e1*e4*e5,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+e2+e1*e2*e4+e5+e1*e4*e5,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[(1+e2)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(1+e2)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/4-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/4-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/6+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/6-(G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/4-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/3+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/3+G[{0,0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/4+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]^2*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/6+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/6-G[{0,0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),0,1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),0,1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+2*G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),0,1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]^2*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+G[{1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5),1+e2+e1*e2*e4+e5+e1*e4*e5},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]^2*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(G[{0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2-Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2+Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/2-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/2+(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]^2*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/4+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/2+(Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/2-Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^4/8+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2+(G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/4-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/4-(Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/4+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/2+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/3+(Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/3-(Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/3+Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^4/8+2*G[{0,0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-3*G[{0,0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{0,0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-2*G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),0,1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e1*e2*e4+e1*e4*e5),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),0,1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+(Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+(Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^3*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/3+G[{0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+Log[(1+e2)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-(Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]^2*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2-(Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]^2*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2-(Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2-(Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/6-(Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2-(Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/3-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+(Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2-(Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/6-G[{0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+(Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2-Log[(1+e2)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-(Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+(Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-(Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+(Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+(Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+(Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2-(Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-(Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+G[{0,0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-2*G[{0,0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-2*G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-2*G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),0,1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-2*G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-G[{0,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/3-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/6-G[{0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(1+e2)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-2*G[{0,0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{0,0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{0,0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),0,1},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-2*G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2-(Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^3*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/6-G[{0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2-(Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/6-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+(Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/6-G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+2*G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]+(Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]-(Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2-(Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+(Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)])/2+(G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]^2)/2-G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]^2+(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]^2)/2-(G[{((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]^2)/2+(G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]^2)/2-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]^2)/4-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]^2)/2-(Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]^2)/4+(Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]^2)/4+(Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]^2)/2-(Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]^2)/2-G[{0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(1+e2)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(1+e2)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(1+e2)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-2*G[{0,0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+2*G[{0,0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-2*G[{0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+2*G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+2*G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),0,1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e5+e1*e4*e5),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5)),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+2*G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5-Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),1},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(2*(1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+2*e2+e1*e2+e2^2+e1*e2^2+e2*e3+e2^2*e3+e1*e2^2*e3+e1*e2*e4+e1*e2^2*e4+e1^2*e2^2*e4+e1*e2^2*e3*e4+e1^2*e2^2*e3*e4+e5+e2*e5+e1*e2*e5+e2*e3*e5+e1*e2*e3*e5+2*e1*e4*e5+e1*e2*e4*e5+e1^2*e2*e4*e5+e1*e2*e3*e4*e5+e1^2*e2*e3*e4*e5+Sqrt[(1+e1)^2*e2^4*(1+e3)^2*(1+e1*e4)^2+(1+e5)^2+2*(1+e1)*e2^3*(1+e3)*(1+e1*e4)*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))+2*e2*(e1^2*e4*e5*(1+e3*(-1+e5)+e5)+e1*(1+e4)*(1+e5)*(1+e5+e3*e5)+(1+e5)*(2+e3+e5+e3*e5))+e2^2*(6+6*e3+e3^2+6*e5+8*e3*e5+2*e3^2*e5+e5^2+2*e3*e5^2+e3^2*e5^2+e1^4*(1+e3)^2*e4^2*e5^2+2*e1^3*(1+e3)*e4*(1+e4)*e5*(1+e5+e3*e5)+2*e1*(1+e4)*(3+4*e5+e5^2+e3^2*e5*(1+e5)+e3*(2+5*e5+2*e5^2))+e1^2*((1+e5+e3*e5)^2+e4^2*(1+e5+e3*e5)^2+2*e4*(2+5*e5+2*e5^2+e3^2*e5*(1+2*e5)+e3*(1+6*e5+4*e5^2))))]),((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+G[{0,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5),(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-(Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e2*(2+e1+e3+e1*e4)),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/3-G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-2*G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))/((1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)*(1+e2*(1+e3)*(1+e1*e4)+(1+e3)*(1+e1*e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-(Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/6+G[{0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5)))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+(2+e1+e3+e1*e4)*e5+(1+e1)*(1+e3)*(1+e1*e4)*e5^2+e2*(2+e3+2*e5+2*e3*e5+2*e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+2*(1+e3)*e5))),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(1+e2)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2-G[{0,(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3))},1]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5)},1]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+G[{0,((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+(1+e1)*e2*(1+e3))/(e2*(e1+e3+e1*e3)),1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-G[{(1+e2+e1*e2*e4+e5+e1*e4*e5)/(e2+e1*e2*e4+e5+e1*e4*e5),((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2*(1+e1*e4)+(1+e1)*(1+e1*e4)*e5)},1]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+(Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]^2*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))])/2+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]-Log[(1+e2)/(1+(1+e1)*e2*(1+e3))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]+(G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2-(Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2)/2+(Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/2-(Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/6+(Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^3)/6-Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^4/8+(G[{0,1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1)},1]*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]^2)/2-(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]^2)/2+(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]^2)/2-(G[{0,((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]^2)/2+(G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]^2)/2+(G[{((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5))),((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*e2^2*(1+e3)*(1+e1*e4)+e5-e1*e3*e5+e1*e4*e5+e2*(2+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e4)*(1+e5+e3*e5)))},1]*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]^2)/2-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]^2)/2-(Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]^2)/4+(Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]^2)/4+(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]^2)/2-(Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]^2)/2-(Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]^3)/3+(Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]^3)/3-Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]^4/8-G[{0,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*zeta[2]-G[{0,((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*zeta[2]+G[{0,((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5))},1]*zeta[2]-G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4))},1]*zeta[2]+G[{1+(e2+e1*e2+e2*e3+e1*e2*e3)^(-1),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*zeta[2]-G[{((1+(1+e1)*e2*(1+e3))*(1+e1*e4))/(1+(1+e1)*e2*(1+e3)*(1+e1*e4)),(1+(1+e1)*e2*(1+e3))/(e2*e3+e1*e2*(1+e3)-e5)},1]*zeta[2]+G[{1+e2+e1*e2*e4+e5+e1*e4*e5,-((e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))/e5)},1]*zeta[2]-G[{1+e2+e1*e2*e4+e5+e1*e4*e5,(1+e2+e1*e2*e4+e5+e1*e4*e5)/(1+e2+e5)},1]*zeta[2]+G[{((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(1+(1+e1)*(1+e3)*(e2+e1*e2*e4)^2+e5+e1*e4*e5+e2*(1+e1*e4)*(2+e1+e3+e5+e3*e5+e1^2*(1+e3)*e4*e5+e1*(1+e3)*(1+e4)*e5)),((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))/(e1+e1*e2*(1+e3)*(1+e4)+e1*(1+e3)*(1+e4)*e5+e1^2*(1+e3)*e4*(e2+e5)+(1+e3)*(1+e2+e5))},1]*zeta[2]-(Log[(1+(1+e1)*e2*(1+e3))^(-1)]^2*zeta[2])/2+Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]^2*zeta[2]+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]*zeta[2]-Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]*zeta[2]-2*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]+2*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]-2*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]+2*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]+2*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]+(Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*zeta[2])/2+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]-Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]-Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]-2*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]+2*Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]-Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*zeta[2]-2*Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]+2*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]+Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]-Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]+(Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*zeta[2])/2-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*zeta[2]-Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*zeta[2]+Log[(1+e2+e5)/(1+(1+e1)*e2*(1+e3))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*zeta[2]+Log[(1+e2+e1*e2*e4+e5+e1*e4*e5)^(-1)]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*zeta[2]-2*Log[e1/((1+e1)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*zeta[2]-2*Log[e3/((1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*zeta[2]+Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*zeta[2]+Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*zeta[2]-2*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*zeta[2]+Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]-Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]-Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]+2*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]+Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]-Log[(1+(1+e1)*e2*(1+e3))^(-1)]*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*zeta[2]+Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]-Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]-Log[(e1*e4*(e2+e5))/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]-2*Log[(e1*e2*e3*(1+e1*e4))/((1+(1+e1)*e2*(1+e3)*(1+e1*e4))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]+Log[((1+e2+e1*e2*e4)*(e2+e5))/(e2*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]+2*Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[2]-(Log[(e1*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3)+(1+e1)*(1+e3)*e5)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]^2*zeta[2])/2-2*Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]*zeta[2]+2*Log[(e1*e2*e3*(e2+e5))/((1+(1+e1)*e2*(1+e3))*e5*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]*zeta[2]-(3*Log[(e1*e3*(1+e1*e4)*(e2+e5))/((1+e2+e1*e2*e4+e5+e1*e4*e5)*(1+(1+e1)*e2*(1+e3)*(1+e1*e4)+(1+e1)*(1+e3)*(1+e1*e4)*e5))]^2*zeta[2])/2+Log[(e1*e4)/((1+(1+e1)*e2*(1+e3))*(1+e1*e4))]*zeta[3]-2*Log[(e1*e3)/((1+e1)*(1+e3)*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[3]-Log[(e1*e2*e3)/((1+(1+e1)*e2*(1+e3))*(1+e2+e1*e2*e4+e5+e1*e4*e5))]*zeta[3]-Log[(e1*e4*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*zeta[3]+2*Log[((1+e1*e4)*(e2+e5))/(1+e2+e1*e2*e4+e5+e1*e4*e5)]*zeta[3]-zeta[4]/4;


==> anc/Omega.m <==

(*************************************************************************)
(*                                                                       *)
(* Ancillary file to "Rationalizing Loop Integration"                    *)
(* by Jacob L. Bourjaily, Andrew J. McLeod, Matt von Hippel,             *)
(* and Matthias Wilhelm, arXiv:1805.nnnnn.                               *)
(*                                                                       *)
(* This file contains expressions for the \Omega integrals discussed     *)
(* in section 3.1, in the coordinates defined in eq. (3.14).             *)
(* The functions are presented in terms of the basis of Goncharov        *)
(* polylogarthms in eq. (3.16), for two, three, and four loops, denoted  *)
(* as omega2, omega3, and omega4 respectively.                           *)
(*                                                                       *)
(*************************************************************************)

omw1f2=-1/(1+f1);
omw2f2=-1/(1+f3);
omw3f2=-1/((1+f1)*(1+f3));

omega2=2*G[{0},f1]*G[{0,-1,-1},f2]+2*G[{0},f3]*G[{0,-1,-1},f2]-G[{0},f1]*G[{0,-1,0},f2]-G[{0},f3]*G[{0,-1,0},f2]-G[{0},f1]*G[{0,-1,omw1f2},f2]-G[{0},f3]*G[{0,-1,omw1f2},f2]-G[{0},f1]*G[{0,-1,omw2f2},f2]-G[{0},f3]*G[{0,-1,omw2f2},f2]-G[{0},f1]*G[{0,0,-1},f2]-G[{0},f3]*G[{0,0,-1},f2]+G[{0},f1]*G[{0,0,omw1f2},f2]+G[{0},f3]*G[{0,0,omw1f2},f2]+G[{0},f1]*G[{0,0,omw2f2},f2]+G[{0},f3]*G[{0,0,omw2f2},f2]-G[{0},f1]*G[{0,0,omw3f2},f2]-G[{0},f3]*G[{0,0,omw3f2},f2]-G[{0},f1]*G[{0,omw1f2,-1},f2]-G[{0},f3]*G[{0,omw1f2,-1},f2]+G[{0},f1]*G[{0,omw1f2,0},f2]+G[{0},f3]*G[{0,omw1f2,0},f2]+G[{0},f1]*G[{0,omw1f2,omw3f2},f2]+G[{0},f3]*G[{0,omw1f2,omw3f2},f2]-G[{0},f1]*G[{0,omw2f2,-1},f2]-G[{0},f3]*G[{0,omw2f2,-1},f2]+G[{0},f1]*G[{0,omw2f2,0},f2]+G[{0},f3]*G[{0,omw2f2,0},f2]+G[{0},f1]*G[{0,omw2f2,omw3f2},f2]+G[{0},f3]*G[{0,omw2f2,omw3f2},f2]-G[{0},f1]*G[{0,omw3f2,0},f2]-G[{0},f3]*G[{0,omw3f2,0},f2]+G[{0},f1]*G[{0,omw3f2,omw1f2},f2]+G[{0},f3]*G[{0,omw3f2,omw1f2},f2]+G[{0},f1]*G[{0,omw3f2,omw2f2},f2]+G[{0},f3]*G[{0,omw3f2,omw2f2},f2]-2*G[{0},f1]*G[{0,omw3f2,omw3f2},f2]-2*G[{0},f3]*G[{0,omw3f2,omw3f2},f2]-4*G[{0,-1,-1,-1},f2]+4*G[{0,-1,-1,0},f2]+3*G[{0,-1,0,-1},f2]-3*G[{0,-1,0,0},f2]-G[{0,-1,0,omw3f2},f2]+G[{0,-1,omw1f2,-1},f2]-G[{0,-1,omw1f2,0},f2]+G[{0,-1,omw1f2,omw3f2},f2]+G[{0,-1,omw2f2,-1},f2]-G[{0,-1,omw2f2,0},f2]+G[{0,-1,omw2f2,omw3f2},f2]+2*G[{0,0,-1,-1},f2]-2*G[{0,0,-1,0},f2]-G[{0,0,omw1f2,-1},f2]+G[{0,0,omw1f2,0},f2]-G[{0,0,omw1f2,omw3f2},f2]-G[{0,0,omw2f2,-1},f2]+G[{0,0,omw2f2,0},f2]-G[{0,0,omw2f2,omw3f2},f2]+2*G[{0,0,omw3f2,omw3f2},f2]+2*G[{0,omw1f2,-1,-1},f2]-2*G[{0,omw1f2,-1,0},f2]-2*G[{0,omw1f2,0,-1},f2]+2*G[{0,omw1f2,0,0},f2]-2*G[{0,omw1f2,omw3f2,omw3f2},f2]+2*G[{0,omw2f2,-1,-1},f2]-2*G[{0,omw2f2,-1,0},f2]-2*G[{0,omw2f2,0,-1},f2]+2*G[{0,omw2f2,0,0},f2]-2*G[{0,omw2f2,omw3f2,omw3f2},f2]+G[{0,omw3f2,0,-1},f2]-G[{0,omw3f2,0,0},f2]+G[{0,omw3f2,0,omw3f2},f2]-G[{0,omw3f2,omw1f2,-1},f2]+G[{0,omw3f2,omw1f2,0},f2]-G[{0,omw3f2,omw1f2,omw3f2},f2]-G[{0,omw3f2,omw2f2,-1},f2]+G[{0,omw3f2,omw2f2,0},f2]-G[{0,omw3f2,omw2f2,omw3f2},f2]+4*G[{0,omw3f2,omw3f2,omw3f2},f2]-G[{0,-1},f2]*zeta[2]+G[{0,omw3f2},f2]*zeta[2];

omega3=4*G[{0},f1]*G[{0,0,-1,-1,-1},f2]+4*G[{0},f3]*G[{0,0,-1,-1,-1},f2]-2*G[{0},f1]*G[{0,0,-1,-1,0},f2]-2*G[{0},f3]*G[{0,0,-1,-1,0},f2]-2*G[{0},f1]*G[{0,0,-1,-1,omw1f2},f2]-2*G[{0},f3]*G[{0,0,-1,-1,omw1f2},f2]-2*G[{0},f1]*G[{0,0,-1,-1,omw2f2},f2]-2*G[{0},f3]*G[{0,0,-1,-1,omw2f2},f2]-3*G[{0},f1]*G[{0,0,-1,0,-1},f2]-3*G[{0},f3]*G[{0,0,-1,0,-1},f2]+G[{0},f1]*G[{0,0,-1,0,0},f2]+G[{0},f3]*G[{0,0,-1,0,0},f2]+2*G[{0},f1]*G[{0,0,-1,0,omw1f2},f2]+2*G[{0},f3]*G[{0,0,-1,0,omw1f2},f2]+2*G[{0},f1]*G[{0,0,-1,0,omw2f2},f2]+2*G[{0},f3]*G[{0,0,-1,0,omw2f2},f2]-G[{0},f1]*G[{0,0,-1,0,omw3f2},f2]-G[{0},f3]*G[{0,0,-1,0,omw3f2},f2]-G[{0},f1]*G[{0,0,-1,omw1f2,-1},f2]-G[{0},f3]*G[{0,0,-1,omw1f2,-1},f2]+G[{0},f1]*G[{0,0,-1,omw1f2,0},f2]+G[{0},f3]*G[{0,0,-1,omw1f2,0},f2]+G[{0},f1]*G[{0,0,-1,omw1f2,omw3f2},f2]+G[{0},f3]*G[{0,0,-1,omw1f2,omw3f2},f2]-G[{0},f1]*G[{0,0,-1,omw2f2,-1},f2]-G[{0},f3]*G[{0,0,-1,omw2f2,-1},f2]+G[{0},f1]*G[{0,0,-1,omw2f2,0},f2]+G[{0},f3]*G[{0,0,-1,omw2f2,0},f2]+G[{0},f1]*G[{0,0,-1,omw2f2,omw3f2},f2]+G[{0},f3]*G[{0,0,-1,omw2f2,omw3f2},f2]-4*G[{0},f1]*G[{0,0,0,-1,-1},f2]-4*G[{0},f3]*G[{0,0,0,-1,-1},f2]+2*G[{0},f1]*G[{0,0,0,-1,0},f2]+2*G[{0},f3]*G[{0,0,0,-1,0},f2]+2*G[{0},f1]*G[{0,0,0,-1,omw1f2},f2]+2*G[{0},f3]*G[{0,0,0,-1,omw1f2},f2]+2*G[{0},f1]*G[{0,0,0,-1,omw2f2},f2]+2*G[{0},f3]*G[{0,0,0,-1,omw2f2},f2]+2*G[{0},f1]*G[{0,0,0,0,-1},f2]+2*G[{0},f3]*G[{0,0,0,0,-1},f2]-2*G[{0},f1]*G[{0,0,0,0,omw1f2},f2]-2*G[{0},f3]*G[{0,0,0,0,omw1f2},f2]-2*G[{0},f1]*G[{0,0,0,0,omw2f2},f2]-2*G[{0},f3]*G[{0,0,0,0,omw2f2},f2]+2*G[{0},f1]*G[{0,0,0,0,omw3f2},f2]+2*G[{0},f3]*G[{0,0,0,0,omw3f2},f2]+2*G[{0},f1]*G[{0,0,0,omw1f2,-1},f2]+2*G[{0},f3]*G[{0,0,0,omw1f2,-1},f2]-2*G[{0},f1]*G[{0,0,0,omw1f2,0},f2]-2*G[{0},f3]*G[{0,0,0,omw1f2,0},f2]-2*G[{0},f1]*G[{0,0,0,omw1f2,omw3f2},f2]-2*G[{0},f3]*G[{0,0,0,omw1f2,omw3f2},f2]+2*G[{0},f1]*G[{0,0,0,omw2f2,-1},f2]+2*G[{0},f3]*G[{0,0,0,omw2f2,-1},f2]-2*G[{0},f1]*G[{0,0,0,omw2f2,0},f2]-2*G[{0},f3]*G[{0,0,0,omw2f2,0},f2]-2*G[{0},f1]*G[{0,0,0,omw2f2,omw3f2},f2]-2*G[{0},f3]*G[{0,0,0,omw2f2,omw3f2},f2]+2*G[{0},f1]*G[{0,0,0,omw3f2,0},f2]+2*G[{0},f3]*G[{0,0,0,omw3f2,0},f2]-2*G[{0},f1]*G[{0,0,0,omw3f2,omw1f2},f2]-2*G[{0},f3]*G[{0,0,0,omw3f2,omw1f2},f2]-2*G[{0},f1]*G[{0,0,0,omw3f2,omw2f2},f2]-2*G[{0},f3]*G[{0,0,0,omw3f2,omw2f2},f2]+4*G[{0},f1]*G[{0,0,0,omw3f2,omw3f2},f2]+4*G[{0},f3]*G[{0,0,0,omw3f2,omw3f2},f2]-2*G[{0},f1]*G[{0,0,omw1f2,-1,-1},f2]-2*G[{0},f3]*G[{0,0,omw1f2,-1,-1},f2]+G[{0},f1]*G[{0,0,omw1f2,-1,0},f2]+G[{0},f3]*G[{0,0,omw1f2,-1,0},f2]+G[{0},f1]*G[{0,0,omw1f2,-1,omw1f2},f2]+G[{0},f3]*G[{0,0,omw1f2,-1,omw1f2},f2]+G[{0},f1]*G[{0,0,omw1f2,-1,omw2f2},f2]+G[{0},f3]*G[{0,0,omw1f2,-1,omw2f2},f2]+2*G[{0},f1]*G[{0,0,omw1f2,0,-1},f2]+2*G[{0},f3]*G[{0,0,omw1f2,0,-1},f2]-G[{0},f1]*G[{0,0,omw1f2,0,0},f2]-G[{0},f3]*G[{0,0,omw1f2,0,0},f2]-G[{0},f1]*G[{0,0,omw1f2,0,omw1f2},f2]-G[{0},f3]*G[{0,0,omw1f2,0,omw1f2},f2]-G[{0},f1]*G[{0,0,omw1f2,0,omw2f2},f2]-G[{0},f3]*G[{0,0,omw1f2,0,omw2f2},f2]-G[{0},f1]*G[{0,0,omw1f2,omw3f2,0},f2]-G[{0},f3]*G[{0,0,omw1f2,omw3f2,0},f2]+G[{0},f1]*G[{0,0,omw1f2,omw3f2,omw1f2},f2]+G[{0},f3]*G[{0,0,omw1f2,omw3f2,omw1f2},f2]+G[{0},f1]*G[{0,0,omw1f2,omw3f2,omw2f2},f2]+G[{0},f3]*G[{0,0,omw1f2,omw3f2,omw2f2},f2]-2*G[{0},f1]*G[{0,0,omw1f2,omw3f2,omw3f2},f2]-2*G[{0},f3]*G[{0,0,omw1f2,omw3f2,omw3f2},f2]-2*G[{0},f1]*G[{0,0,omw2f2,-1,-1},f2]-2*G[{0},f3]*G[{0,0,omw2f2,-1,-1},f2]+G[{0},f1]*G[{0,0,omw2f2,-1,0},f2]+G[{0},f3]*G[{0,0,omw2f2,-1,0},f2]+G[{0},f1]*G[{0,0,omw2f2,-1,omw1f2},f2]+G[{0},f3]*G[{0,0,omw2f2,-1,omw1f2},f2]+G[{0},f1]*G[{0,0,omw2f2,-1,omw2f2},f2]+G[{0},f3]*G[{0,0,omw2f2,-1,omw2f2},f2]+2*G[{0},f1]*G[{0,0,omw2f2,0,-1},f2]+2*G[{0},f3]*G[{0,0,omw2f2,0,-1},f2]-G[{0},f1]*G[{0,0,omw2f2,0,0},f2]-G[{0},f3]*G[{0,0,omw2f2,0,0},f2]-G[{0},f1]*G[{0,0,omw2f2,0,omw1f2},f2]-G[{0},f3]*G[{0,0,omw2f2,0,omw1f2},f2]-G[{0},f1]*G[{0,0,omw2f2,0,omw2f2},f2]-G[{0},f3]*G[{0,0,omw2f2,0,omw2f2},f2]-G[{0},f1]*G[{0,0,omw2f2,omw3f2,0},f2]-G[{0},f3]*G[{0,0,omw2f2,omw3f2,0},f2]+G[{0},f1]*G[{0,0,omw2f2,omw3f2,omw1f2},f2]+G[{0},f3]*G[{0,0,omw2f2,omw3f2,omw1f2},f2]+G[{0},f1]*G[{0,0,omw2f2,omw3f2,omw2f2},f2]+G[{0},f3]*G[{0,0,omw2f2,omw3f2,omw2f2},f2]-2*G[{0},f1]*G[{0,0,omw2f2,omw3f2,omw3f2},f2]-2*G[{0},f3]*G[{0,0,omw2f2,omw3f2,omw3f2},f2]-G[{0},f1]*G[{0,0,omw3f2,0,-1},f2]-G[{0},f3]*G[{0,0,omw3f2,0,-1},f2]+G[{0},f1]*G[{0,0,omw3f2,0,0},f2]+G[{0},f3]*G[{0,0,omw3f2,0,0},f2]+G[{0},f1]*G[{0,0,omw3f2,0,omw3f2},f2]+G[{0},f3]*G[{0,0,omw3f2,0,omw3f2},f2]+G[{0},f1]*G[{0,0,omw3f2,omw1f2,-1},f2]+G[{0},f3]*G[{0,0,omw3f2,omw1f2,-1},f2]-G[{0},f1]*G[{0,0,omw3f2,omw1f2,0},f2]-G[{0},f3]*G[{0,0,omw3f2,omw1f2,0},f2]-G[{0},f1]*G[{0,0,omw3f2,omw1f2,omw3f2},f2]-G[{0},f3]*G[{0,0,omw3f2,omw1f2,omw3f2},f2]+G[{0},f1]*G[{0,0,omw3f2,omw2f2,-1},f2]+G[{0},f3]*G[{0,0,omw3f2,omw2f2,-1},f2]-G[{0},f1]*G[{0,0,omw3f2,omw2f2,0},f2]-G[{0},f3]*G[{0,0,omw3f2,omw2f2,0},f2]-G[{0},f1]*G[{0,0,omw3f2,omw2f2,omw3f2},f2]-G[{0},f3]*G[{0,0,omw3f2,omw2f2,omw3f2},f2]+2*G[{0},f1]*G[{0,0,omw3f2,omw3f2,0},f2]+2*G[{0},f3]*G[{0,0,omw3f2,omw3f2,0},f2]-2*G[{0},f1]*G[{0,0,omw3f2,omw3f2,omw1f2},f2]-2*G[{0},f3]*G[{0,0,omw3f2,omw3f2,omw1f2},f2]-2*G[{0},f1]*G[{0,0,omw3f2,omw3f2,omw2f2},f2]-2*G[{0},f3]*G[{0,0,omw3f2,omw3f2,omw2f2},f2]+4*G[{0},f1]*G[{0,0,omw3f2,omw3f2,omw3f2},f2]+4*G[{0},f3]*G[{0,0,omw3f2,omw3f2,omw3f2},f2]-8*G[{0,0,-1,-1,-1,-1},f2]+8*G[{0,0,-1,-1,-1,0},f2]+6*G[{0,0,-1,-1,0,-1},f2]-6*G[{0,0,-1,-1,0,0},f2]-2*G[{0,0,-1,-1,0,omw3f2},f2]+2*G[{0,0,-1,-1,omw1f2,-1},f2]-2*G[{0,0,-1,-1,omw1f2,0},f2]+2*G[{0,0,-1,-1,omw1f2,omw3f2},f2]+2*G[{0,0,-1,-1,omw2f2,-1},f2]-2*G[{0,0,-1,-1,omw2f2,0},f2]+2*G[{0,0,-1,-1,omw2f2,omw3f2},f2]+6*G[{0,0,-1,0,-1,-1},f2]-6*G[{0,0,-1,0,-1,0},f2]-4*G[{0,0,-1,0,0,-1},f2]+4*G[{0,0,-1,0,0,0},f2]+2*G[{0,0,-1,0,0,omw3f2},f2]-2*G[{0,0,-1,0,omw1f2,-1},f2]+2*G[{0,0,-1,0,omw1f2,0},f2]-2*G[{0,0,-1,0,omw1f2,omw3f2},f2]-2*G[{0,0,-1,0,omw2f2,-1},f2]+2*G[{0,0,-1,0,omw2f2,0},f2]-2*G[{0,0,-1,0,omw2f2,omw3f2},f2]+2*G[{0,0,-1,0,omw3f2,omw3f2},f2]+2*G[{0,0,-1,omw1f2,-1,-1},f2]-2*G[{0,0,-1,omw1f2,-1,0},f2]-2*G[{0,0,-1,omw1f2,0,-1},f2]+2*G[{0,0,-1,omw1f2,0,0},f2]-2*G[{0,0,-1,omw1f2,omw3f2,omw3f2},f2]+2*G[{0,0,-1,omw2f2,-1,-1},f2]-2*G[{0,0,-1,omw2f2,-1,0},f2]-2*G[{0,0,-1,omw2f2,0,-1},f2]+2*G[{0,0,-1,omw2f2,0,0},f2]-2*G[{0,0,-1,omw2f2,omw3f2,omw3f2},f2]+8*G[{0,0,0,-1,-1,-1},f2]-8*G[{0,0,0,-1,-1,0},f2]-6*G[{0,0,0,-1,0,-1},f2]+6*G[{0,0,0,-1,0,0},f2]+2*G[{0,0,0,-1,0,omw3f2},f2]-2*G[{0,0,0,-1,omw1f2,-1},f2]+2*G[{0,0,0,-1,omw1f2,0},f2]-2*G[{0,0,0,-1,omw1f2,omw3f2},f2]-2*G[{0,0,0,-1,omw2f2,-1},f2]+2*G[{0,0,0,-1,omw2f2,0},f2]-2*G[{0,0,0,-1,omw2f2,omw3f2},f2]-4*G[{0,0,0,0,-1,-1},f2]+4*G[{0,0,0,0,-1,0},f2]+2*G[{0,0,0,0,omw1f2,-1},f2]-2*G[{0,0,0,0,omw1f2,0},f2]+2*G[{0,0,0,0,omw1f2,omw3f2},f2]+2*G[{0,0,0,0,omw2f2,-1},f2]-2*G[{0,0,0,0,omw2f2,0},f2]+2*G[{0,0,0,0,omw2f2,omw3f2},f2]-4*G[{0,0,0,0,omw3f2,omw3f2},f2]-4*G[{0,0,0,omw1f2,-1,-1},f2]+4*G[{0,0,0,omw1f2,-1,0},f2]+4*G[{0,0,0,omw1f2,0,-1},f2]-4*G[{0,0,0,omw1f2,0,0},f2]+4*G[{0,0,0,omw1f2,omw3f2,omw3f2},f2]-4*G[{0,0,0,omw2f2,-1,-1},f2]+4*G[{0,0,0,omw2f2,-1,0},f2]+4*G[{0,0,0,omw2f2,0,-1},f2]-4*G[{0,0,0,omw2f2,0,0},f2]+4*G[{0,0,0,omw2f2,omw3f2,omw3f2},f2]-2*G[{0,0,0,omw3f2,0,-1},f2]+2*G[{0,0,0,omw3f2,0,0},f2]-2*G[{0,0,0,omw3f2,0,omw3f2},f2]+2*G[{0,0,0,omw3f2,omw1f2,-1},f2]-2*G[{0,0,0,omw3f2,omw1f2,0},f2]+2*G[{0,0,0,omw3f2,omw1f2,omw3f2},f2]+2*G[{0,0,0,omw3f2,omw2f2,-1},f2]-2*G[{0,0,0,omw3f2,omw2f2,0},f2]+2*G[{0,0,0,omw3f2,omw2f2,omw3f2},f2]-8*G[{0,0,0,omw3f2,omw3f2,omw3f2},f2]+4*G[{0,0,omw1f2,-1,-1,-1},f2]-4*G[{0,0,omw1f2,-1,-1,0},f2]-3*G[{0,0,omw1f2,-1,0,-1},f2]+3*G[{0,0,omw1f2,-1,0,0},f2]+G[{0,0,omw1f2,-1,0,omw3f2},f2]-G[{0,0,omw1f2,-1,omw1f2,-1},f2]+G[{0,0,omw1f2,-1,omw1f2,0},f2]-G[{0,0,omw1f2,-1,omw1f2,omw3f2},f2]-G[{0,0,omw1f2,-1,omw2f2,-1},f2]+G[{0,0,omw1f2,-1,omw2f2,0},f2]-G[{0,0,omw1f2,-1,omw2f2,omw3f2},f2]-4*G[{0,0,omw1f2,0,-1,-1},f2]+4*G[{0,0,omw1f2,0,-1,0},f2]+3*G[{0,0,omw1f2,0,0,-1},f2]-3*G[{0,0,omw1f2,0,0,0},f2]-G[{0,0,omw1f2,0,0,omw3f2},f2]+G[{0,0,omw1f2,0,omw1f2,-1},f2]-G[{0,0,omw1f2,0,omw1f2,0},f2]+G[{0,0,omw1f2,0,omw1f2,omw3f2},f2]+G[{0,0,omw1f2,0,omw2f2,-1},f2]-G[{0,0,omw1f2,0,omw2f2,0},f2]+G[{0,0,omw1f2,0,omw2f2,omw3f2},f2]+G[{0,0,omw1f2,omw3f2,0,-1},f2]-G[{0,0,omw1f2,omw3f2,0,0},f2]+G[{0,0,omw1f2,omw3f2,0,omw3f2},f2]-G[{0,0,omw1f2,omw3f2,omw1f2,-1},f2]+G[{0,0,omw1f2,omw3f2,omw1f2,0},f2]-G[{0,0,omw1f2,omw3f2,omw1f2,omw3f2},f2]-G[{0,0,omw1f2,omw3f2,omw2f2,-1},f2]+G[{0,0,omw1f2,omw3f2,omw2f2,0},f2]-G[{0,0,omw1f2,omw3f2,omw2f2,omw3f2},f2]+4*G[{0,0,omw1f2,omw3f2,omw3f2,omw3f2},f2]+4*G[{0,0,omw2f2,-1,-1,-1},f2]-4*G[{0,0,omw2f2,-1,-1,0},f2]-3*G[{0,0,omw2f2,-1,0,-1},f2]+3*G[{0,0,omw2f2,-1,0,0},f2]+G[{0,0,omw2f2,-1,0,omw3f2},f2]-G[{0,0,omw2f2,-1,omw1f2,-1},f2]+G[{0,0,omw2f2,-1,omw1f2,0},f2]-G[{0,0,omw2f2,-1,omw1f2,omw3f2},f2]-G[{0,0,omw2f2,-1,omw2f2,-1},f2]+G[{0,0,omw2f2,-1,omw2f2,0},f2]-G[{0,0,omw2f2,-1,omw2f2,omw3f2},f2]-4*G[{0,0,omw2f2,0,-1,-1},f2]+4*G[{0,0,omw2f2,0,-1,0},f2]+3*G[{0,0,omw2f2,0,0,-1},f2]-3*G[{0,0,omw2f2,0,0,0},f2]-G[{0,0,omw2f2,0,0,omw3f2},f2]+G[{0,0,omw2f2,0,omw1f2,-1},f2]-G[{0,0,omw2f2,0,omw1f2,0},f2]+G[{0,0,omw2f2,0,omw1f2,omw3f2},f2]+G[{0,0,omw2f2,0,omw2f2,-1},f2]-G[{0,0,omw2f2,0,omw2f2,0},f2]+G[{0,0,omw2f2,0,omw2f2,omw3f2},f2]+G[{0,0,omw2f2,omw3f2,0,-1},f2]-G[{0,0,omw2f2,omw3f2,0,0},f2]+G[{0,0,omw2f2,omw3f2,0,omw3f2},f2]-G[{0,0,omw2f2,omw3f2,omw1f2,-1},f2]+G[{0,0,omw2f2,omw3f2,omw1f2,0},f2]-G[{0,0,omw2f2,omw3f2,omw1f2,omw3f2},f2]-G[{0,0,omw2f2,omw3f2,omw2f2,-1},f2]+G[{0,0,omw2f2,omw3f2,omw2f2,0},f2]-G[{0,0,omw2f2,omw3f2,omw2f2,omw3f2},f2]+4*G[{0,0,omw2f2,omw3f2,omw3f2,omw3f2},f2]+2*G[{0,0,omw3f2,0,-1,-1},f2]-2*G[{0,0,omw3f2,0,-1,0},f2]-2*G[{0,0,omw3f2,0,0,-1},f2]+2*G[{0,0,omw3f2,0,0,0},f2]-2*G[{0,0,omw3f2,0,omw3f2,omw3f2},f2]-2*G[{0,0,omw3f2,omw1f2,-1,-1},f2]+2*G[{0,0,omw3f2,omw1f2,-1,0},f2]+2*G[{0,0,omw3f2,omw1f2,0,-1},f2]-2*G[{0,0,omw3f2,omw1f2,0,0},f2]+2*G[{0,0,omw3f2,omw1f2,omw3f2,omw3f2},f2]-2*G[{0,0,omw3f2,omw2f2,-1,-1},f2]+2*G[{0,0,omw3f2,omw2f2,-1,0},f2]+2*G[{0,0,omw3f2,omw2f2,0,-1},f2]-2*G[{0,0,omw3f2,omw2f2,0,0},f2]+2*G[{0,0,omw3f2,omw2f2,omw3f2,omw3f2},f2]-2*G[{0,0,omw3f2,omw3f2,0,-1},f2]+2*G[{0,0,omw3f2,omw3f2,0,0},f2]-2*G[{0,0,omw3f2,omw3f2,0,omw3f2},f2]+2*G[{0,0,omw3f2,omw3f2,omw1f2,-1},f2]-2*G[{0,0,omw3f2,omw3f2,omw1f2,0},f2]+2*G[{0,0,omw3f2,omw3f2,omw1f2,omw3f2},f2]+2*G[{0,0,omw3f2,omw3f2,omw2f2,-1},f2]-2*G[{0,0,omw3f2,omw3f2,omw2f2,0},f2]+2*G[{0,0,omw3f2,omw3f2,omw2f2,omw3f2},f2]-8*G[{0,0,omw3f2,omw3f2,omw3f2,omw3f2},f2]+G[{0},f1]*G[{0,0,-1},f2]*zeta[2]+G[{0},f3]*G[{0,0,-1},f2]*zeta[2]-G[{0},f1]*G[{0,0,omw1f2},f2]*zeta[2]-G[{0},f3]*G[{0,0,omw1f2},f2]*zeta[2]-G[{0},f1]*G[{0,0,omw2f2},f2]*zeta[2]-G[{0},f3]*G[{0,0,omw2f2},f2]*zeta[2]+G[{0},f1]*G[{0,0,omw3f2},f2]*zeta[2]+G[{0},f3]*G[{0,0,omw3f2},f2]*zeta[2]-2*G[{0,0,-1,-1},f2]*zeta[2]+2*G[{0,0,-1,0},f2]*zeta[2]+2*G[{0,0,0,-1},f2]*zeta[2]-2*G[{0,0,0,omw3f2},f2]*zeta[2]+G[{0,0,omw1f2,-1},f2]*zeta[2]-G[{0,0,omw1f2,0},f2]*zeta[2]+G[{0,0,omw1f2,omw3f2},f2]*zeta[2]+G[{0,0,omw2f2,-1},f2]*zeta[2]-G[{0,0,omw2f2,0},f2]*zeta[2]+G[{0,0,omw2f2,omw3f2},f2]*zeta[2]-2*G[{0,0,omw3f2,omw3f2},f2]*zeta[2]-2*G[{0,0,-1},f2]*zeta[3]+2*G[{0,0,omw1f2},f2]*zeta[3]+2*G[{0,0,omw2f2},f2]*zeta[3]-2*G[{0,0,omw3f2},f2]*zeta[3];

omega4=8*G[{0},f1]*G[{0,0,0,-1,-1,-1,-1},f2]+8*G[{0},f3]*G[{0,0,0,-1,-1,-1,-1},f2]-4*G[{0},f1]*G[{0,0,0,-1,-1,-1,0},f2]-4*G[{0},f3]*G[{0,0,0,-1,-1,-1,0},f2]-4*G[{0},f1]*G[{0,0,0,-1,-1,-1,omw1f2},f2]-4*G[{0},f3]*G[{0,0,0,-1,-1,-1,omw1f2},f2]-4*G[{0},f1]*G[{0,0,0,-1,-1,-1,omw2f2},f2]-4*G[{0},f3]*G[{0,0,0,-1,-1,-1,omw2f2},f2]-6*G[{0},f1]*G[{0,0,0,-1,-1,0,-1},f2]-6*G[{0},f3]*G[{0,0,0,-1,-1,0,-1},f2]+2*G[{0},f1]*G[{0,0,0,-1,-1,0,0},f2]+2*G[{0},f3]*G[{0,0,0,-1,-1,0,0},f2]+4*G[{0},f1]*G[{0,0,0,-1,-1,0,omw1f2},f2]+4*G[{0},f3]*G[{0,0,0,-1,-1,0,omw1f2},f2]+4*G[{0},f1]*G[{0,0,0,-1,-1,0,omw2f2},f2]+4*G[{0},f3]*G[{0,0,0,-1,-1,0,omw2f2},f2]-2*G[{0},f1]*G[{0,0,0,-1,-1,0,omw3f2},f2]-2*G[{0},f3]*G[{0,0,0,-1,-1,0,omw3f2},f2]-2*G[{0},f1]*G[{0,0,0,-1,-1,omw1f2,-1},f2]-2*G[{0},f3]*G[{0,0,0,-1,-1,omw1f2,-1},f2]+2*G[{0},f1]*G[{0,0,0,-1,-1,omw1f2,0},f2]+2*G[{0},f3]*G[{0,0,0,-1,-1,omw1f2,0},f2]+2*G[{0},f1]*G[{0,0,0,-1,-1,omw1f2,omw3f2},f2]+2*G[{0},f3]*G[{0,0,0,-1,-1,omw1f2,omw3f2},f2]-2*G[{0},f1]*G[{0,0,0,-1,-1,omw2f2,-1},f2]-2*G[{0},f3]*G[{0,0,0,-1,-1,omw2f2,-1},f2]+2*G[{0},f1]*G[{0,0,0,-1,-1,omw2f2,0},f2]+2*G[{0},f3]*G[{0,0,0,-1,-1,omw2f2,0},f2]+2*G[{0},f1]*G[{0,0,0,-1,-1,omw2f2,omw3f2},f2]+2*G[{0},f3]*G[{0,0,0,-1,-1,omw2f2,omw3f2},f2]-6*G[{0},f1]*G[{0,0,0,-1,0,-1,-1},f2]-6*G[{0},f3]*G[{0,0,0,-1,0,-1,-1},f2]+3*G[{0},f1]*G[{0,0,0,-1,0,-1,0},f2]+3*G[{0},f3]*G[{0,0,0,-1,0,-1,0},f2]+3*G[{0},f1]*G[{0,0,0,-1,0,-1,omw1f2},f2]+3*G[{0},f3]*G[{0,0,0,-1,0,-1,omw1f2},f2]+3*G[{0},f1]*G[{0,0,0,-1,0,-1,omw2f2},f2]+3*G[{0},f3]*G[{0,0,0,-1,0,-1,omw2f2},f2]+4*G[{0},f1]*G[{0,0,0,-1,0,0,-1},f2]+4*G[{0},f3]*G[{0,0,0,-1,0,0,-1},f2]-G[{0},f1]*G[{0,0,0,-1,0,0,0},f2]-G[{0},f3]*G[{0,0,0,-1,0,0,0},f2]-3*G[{0},f1]*G[{0,0,0,-1,0,0,omw1f2},f2]-3*G[{0},f3]*G[{0,0,0,-1,0,0,omw1f2},f2]-3*G[{0},f1]*G[{0,0,0,-1,0,0,omw2f2},f2]-3*G[{0},f3]*G[{0,0,0,-1,0,0,omw2f2},f2]+2*G[{0},f1]*G[{0,0,0,-1,0,0,omw3f2},f2]+2*G[{0},f3]*G[{0,0,0,-1,0,0,omw3f2},f2]+2*G[{0},f1]*G[{0,0,0,-1,0,omw1f2,-1},f2]+2*G[{0},f3]*G[{0,0,0,-1,0,omw1f2,-1},f2]-2*G[{0},f1]*G[{0,0,0,-1,0,omw1f2,0},f2]-2*G[{0},f3]*G[{0,0,0,-1,0,omw1f2,0},f2]-2*G[{0},f1]*G[{0,0,0,-1,0,omw1f2,omw3f2},f2]-2*G[{0},f3]*G[{0,0,0,-1,0,omw1f2,omw3f2},f2]+2*G[{0},f1]*G[{0,0,0,-1,0,omw2f2,-1},f2]+2*G[{0},f3]*G[{0,0,0,-1,0,omw2f2,-1},f2]-2*G[{0},f1]*G[{0,0,0,-1,0,omw2f2,0},f2]-2*G[{0},f3]*G[{0,0,0,-1,0,omw2f2,0},f2]-2*G[{0},f1]*G[{0,0,0,-1,0,omw2f2,omw3f2},f2]-2*G[{0},f3]*G[{0,0,0,-1,0,omw2f2,omw3f2},f2]+G[{0},f1]*G[{0,0,0,-1,0,omw3f2,0},f2]+G[{0},f3]*G[{0,0,0,-1,0,omw3f2,0},f2]-G[{0},f1]*G[{0,0,0,-1,0,omw3f2,omw1f2},f2]-G[{0},f3]*G[{0,0,0,-1,0,omw3f2,omw1f2},f2]-G[{0},f1]*G[{0,0,0,-1,0,omw3f2,omw2f2},f2]-G[{0},f3]*G[{0,0,0,-1,0,omw3f2,omw2f2},f2]+2*G[{0},f1]*G[{0,0,0,-1,0,omw3f2,omw3f2},f2]+2*G[{0},f3]*G[{0,0,0,-1,0,omw3f2,omw3f2},f2]-2*G[{0},f1]*G[{0,0,0,-1,omw1f2,-1,-1},f2]-2*G[{0},f3]*G[{0,0,0,-1,omw1f2,-1,-1},f2]+G[{0},f1]*G[{0,0,0,-1,omw1f2,-1,0},f2]+G[{0},f3]*G[{0,0,0,-1,omw1f2,-1,0},f2]+G[{0},f1]*G[{0,0,0,-1,omw1f2,-1,omw1f2},f2]+G[{0},f3]*G[{0,0,0,-1,omw1f2,-1,omw1f2},f2]+G[{0},f1]*G[{0,0,0,-1,omw1f2,-1,omw2f2},f2]+G[{0},f3]*G[{0,0,0,-1,omw1f2,-1,omw2f2},f2]+2*G[{0},f1]*G[{0,0,0,-1,omw1f2,0,-1},f2]+2*G[{0},f3]*G[{0,0,0,-1,omw1f2,0,-1},f2]-G[{0},f1]*G[{0,0,0,-1,omw1f2,0,0},f2]-G[{0},f3]*G[{0,0,0,-1,omw1f2,0,0},f2]-G[{0},f1]*G[{0,0,0,-1,omw1f2,0,omw1f2},f2]-G[{0},f3]*G[{0,0,0,-1,omw1f2,0,omw1f2},f2]-G[{0},f1]*G[{0,0,0,-1,omw1f2,0,omw2f2},f2]-G[{0},f3]*G[{0,0,0,-1,omw1f2,0,omw2f2},f2]-G[{0},f1]*G[{0,0,0,-1,omw1f2,omw3f2,0},f2]-G[{0},f3]*G[{0,0,0,-1,omw1f2,omw3f2,0},f2]+G[{0},f1]*G[{0,0,0,-1,omw1f2,omw3f2,omw1f2},f2]+G[{0},f3]*G[{0,0,0,-1,omw1f2,omw3f2,omw1f2},f2]+G[{0},f1]*G[{0,0,0,-1,omw1f2,omw3f2,omw2f2},f2]+G[{0},f3]*G[{0,0,0,-1,omw1f2,omw3f2,omw2f2},f2]-2*G[{0},f1]*G[{0,0,0,-1,omw1f2,omw3f2,omw3f2},f2]-2*G[{0},f3]*G[{0,0,0,-1,omw1f2,omw3f2,omw3f2},f2]-2*G[{0},f1]*G[{0,0,0,-1,omw2f2,-1,-1},f2]-2*G[{0},f3]*G[{0,0,0,-1,omw2f2,-1,-1},f2]+G[{0},f1]*G[{0,0,0,-1,omw2f2,-1,0},f2]+G[{0},f3]*G[{0,0,0,-1,omw2f2,-1,0},f2]+G[{0},f1]*G[{0,0,0,-1,omw2f2,-1,omw1f2},f2]+G[{0},f3]*G[{0,0,0,-1,omw2f2,-1,omw1f2},f2]+G[{0},f1]*G[{0,0,0,-1,omw2f2,-1,omw2f2},f2]+G[{0},f3]*G[{0,0,0,-1,omw2f2,-1,omw2f2},f2]+2*G[{0},f1]*G[{0,0,0,-1,omw2f2,0,-1},f2]+2*G[{0},f3]*G[{0,0,0,-1,omw2f2,0,-1},f2]-G[{0},f1]*G[{0,0,0,-1,omw2f2,0,0},f2]-G[{0},f3]*G[{0,0,0,-1,omw2f2,0,0},f2]-G[{0},f1]*G[{0,0,0,-1,omw2f2,0,omw1f2},f2]-G[{0},f3]*G[{0,0,0,-1,omw2f2,0,omw1f2},f2]-G[{0},f1]*G[{0,0,0,-1,omw2f2,0,omw2f2},f2]-G[{0},f3]*G[{0,0,0,-1,omw2f2,0,omw2f2},f2]-G[{0},f1]*G[{0,0,0,-1,omw2f2,omw3f2,0},f2]-G[{0},f3]*G[{0,0,0,-1,omw2f2,omw3f2,0},f2]+G[{0},f1]*G[{0,0,0,-1,omw2f2,omw3f2,omw1f2},f2]+G[{0},f3]*G[{0,0,0,-1,omw2f2,omw3f2,omw1f2},f2]+G[{0},f1]*G[{0,0,0,-1,omw2f2,omw3f2,omw2f2},f2]+G[{0},f3]*G[{0,0,0,-1,omw2f2,omw3f2,omw2f2},f2]-2*G[{0},f1]*G[{0,0,0,-1,omw2f2,omw3f2,omw3f2},f2]-2*G[{0},f3]*G[{0,0,0,-1,omw2f2,omw3f2,omw3f2},f2]-12*G[{0},f1]*G[{0,0,0,0,-1,-1,-1},f2]-12*G[{0},f3]*G[{0,0,0,0,-1,-1,-1},f2]+6*G[{0},f1]*G[{0,0,0,0,-1,-1,0},f2]+6*G[{0},f3]*G[{0,0,0,0,-1,-1,0},f2]+6*G[{0},f1]*G[{0,0,0,0,-1,-1,omw1f2},f2]+6*G[{0},f3]*G[{0,0,0,0,-1,-1,omw1f2},f2]+6*G[{0},f1]*G[{0,0,0,0,-1,-1,omw2f2},f2]+6*G[{0},f3]*G[{0,0,0,0,-1,-1,omw2f2},f2]+9*G[{0},f1]*G[{0,0,0,0,-1,0,-1},f2]+9*G[{0},f3]*G[{0,0,0,0,-1,0,-1},f2]-3*G[{0},f1]*G[{0,0,0,0,-1,0,0},f2]-3*G[{0},f3]*G[{0,0,0,0,-1,0,0},f2]-6*G[{0},f1]*G[{0,0,0,0,-1,0,omw1f2},f2]-6*G[{0},f3]*G[{0,0,0,0,-1,0,omw1f2},f2]-6*G[{0},f1]*G[{0,0,0,0,-1,0,omw2f2},f2]-6*G[{0},f3]*G[{0,0,0,0,-1,0,omw2f2},f2]+3*G[{0},f1]*G[{0,0,0,0,-1,0,omw3f2},f2]+3*G[{0},f3]*G[{0,0,0,0,-1,0,omw3f2},f2]+3*G[{0},f1]*G[{0,0,0,0,-1,omw1f2,-1},f2]+3*G[{0},f3]*G[{0,0,0,0,-1,omw1f2,-1},f2]-3*G[{0},f1]*G[{0,0,0,0,-1,omw1f2,0},f2]-3*G[{0},f3]*G[{0,0,0,0,-1,omw1f2,0},f2]-3*G[{0},f1]*G[{0,0,0,0,-1,omw1f2,omw3f2},f2]-3*G[{0},f3]*G[{0,0,0,0,-1,omw1f2,omw3f2},f2]+3*G[{0},f1]*G[{0,0,0,0,-1,omw2f2,-1},f2]+3*G[{0},f3]*G[{0,0,0,0,-1,omw2f2,-1},f2]-3*G[{0},f1]*G[{0,0,0,0,-1,omw2f2,0},f2]-3*G[{0},f3]*G[{0,0,0,0,-1,omw2f2,0},f2]-3*G[{0},f1]*G[{0,0,0,0,-1,omw2f2,omw3f2},f2]-3*G[{0},f3]*G[{0,0,0,0,-1,omw2f2,omw3f2},f2]+10*G[{0},f1]*G[{0,0,0,0,0,-1,-1},f2]+10*G[{0},f3]*G[{0,0,0,0,0,-1,-1},f2]-5*G[{0},f1]*G[{0,0,0,0,0,-1,0},f2]-5*G[{0},f3]*G[{0,0,0,0,0,-1,0},f2]-5*G[{0},f1]*G[{0,0,0,0,0,-1,omw1f2},f2]-5*G[{0},f3]*G[{0,0,0,0,0,-1,omw1f2},f2]-5*G[{0},f1]*G[{0,0,0,0,0,-1,omw2f2},f2]-5*G[{0},f3]*G[{0,0,0,0,0,-1,omw2f2},f2]-5*G[{0},f1]*G[{0,0,0,0,0,0,-1},f2]-5*G[{0},f3]*G[{0,0,0,0,0,0,-1},f2]+5*G[{0},f1]*G[{0,0,0,0,0,0,omw1f2},f2]+5*G[{0},f3]*G[{0,0,0,0,0,0,omw1f2},f2]+5*G[{0},f1]*G[{0,0,0,0,0,0,omw2f2},f2]+5*G[{0},f3]*G[{0,0,0,0,0,0,omw2f2},f2]-5*G[{0},f1]*G[{0,0,0,0,0,0,omw3f2},f2]-5*G[{0},f3]*G[{0,0,0,0,0,0,omw3f2},f2]-5*G[{0},f1]*G[{0,0,0,0,0,omw1f2,-1},f2]-5*G[{0},f3]*G[{0,0,0,0,0,omw1f2,-1},f2]+5*G[{0},f1]*G[{0,0,0,0,0,omw1f2,0},f2]+5*G[{0},f3]*G[{0,0,0,0,0,omw1f2,0},f2]+5*G[{0},f1]*G[{0,0,0,0,0,omw1f2,omw3f2},f2]+5*G[{0},f3]*G[{0,0,0,0,0,omw1f2,omw3f2},f2]-5*G[{0},f1]*G[{0,0,0,0,0,omw2f2,-1},f2]-5*G[{0},f3]*G[{0,0,0,0,0,omw2f2,-1},f2]+5*G[{0},f1]*G[{0,0,0,0,0,omw2f2,0},f2]+5*G[{0},f3]*G[{0,0,0,0,0,omw2f2,0},f2]+5*G[{0},f1]*G[{0,0,0,0,0,omw2f2,omw3f2},f2]+5*G[{0},f3]*G[{0,0,0,0,0,omw2f2,omw3f2},f2]-5*G[{0},f1]*G[{0,0,0,0,0,omw3f2,0},f2]-5*G[{0},f3]*G[{0,0,0,0,0,omw3f2,0},f2]+5*G[{0},f1]*G[{0,0,0,0,0,omw3f2,omw1f2},f2]+5*G[{0},f3]*G[{0,0,0,0,0,omw3f2,omw1f2},f2]+5*G[{0},f1]*G[{0,0,0,0,0,omw3f2,omw2f2},f2]+5*G[{0},f3]*G[{0,0,0,0,0,omw3f2,omw2f2},f2]-10*G[{0},f1]*G[{0,0,0,0,0,omw3f2,omw3f2},f2]-10*G[{0},f3]*G[{0,0,0,0,0,omw3f2,omw3f2},f2]+6*G[{0},f1]*G[{0,0,0,0,omw1f2,-1,-1},f2]+6*G[{0},f3]*G[{0,0,0,0,omw1f2,-1,-1},f2]-3*G[{0},f1]*G[{0,0,0,0,omw1f2,-1,0},f2]-3*G[{0},f3]*G[{0,0,0,0,omw1f2,-1,0},f2]-3*G[{0},f1]*G[{0,0,0,0,omw1f2,-1,omw1f2},f2]-3*G[{0},f3]*G[{0,0,0,0,omw1f2,-1,omw1f2},f2]-3*G[{0},f1]*G[{0,0,0,0,omw1f2,-1,omw2f2},f2]-3*G[{0},f3]*G[{0,0,0,0,omw1f2,-1,omw2f2},f2]-6*G[{0},f1]*G[{0,0,0,0,omw1f2,0,-1},f2]-6*G[{0},f3]*G[{0,0,0,0,omw1f2,0,-1},f2]+3*G[{0},f1]*G[{0,0,0,0,omw1f2,0,0},f2]+3*G[{0},f3]*G[{0,0,0,0,omw1f2,0,0},f2]+3*G[{0},f1]*G[{0,0,0,0,omw1f2,0,omw1f2},f2]+3*G[{0},f3]*G[{0,0,0,0,omw1f2,0,omw1f2},f2]+3*G[{0},f1]*G[{0,0,0,0,omw1f2,0,omw2f2},f2]+3*G[{0},f3]*G[{0,0,0,0,omw1f2,0,omw2f2},f2]+3*G[{0},f1]*G[{0,0,0,0,omw1f2,omw3f2,0},f2]+3*G[{0},f3]*G[{0,0,0,0,omw1f2,omw3f2,0},f2]-3*G[{0},f1]*G[{0,0,0,0,omw1f2,omw3f2,omw1f2},f2]-3*G[{0},f3]*G[{0,0,0,0,omw1f2,omw3f2,omw1f2},f2]-3*G[{0},f1]*G[{0,0,0,0,omw1f2,omw3f2,omw2f2},f2]-3*G[{0},f3]*G[{0,0,0,0,omw1f2,omw3f2,omw2f2},f2]+6*G[{0},f1]*G[{0,0,0,0,omw1f2,omw3f2,omw3f2},f2]+6*G[{0},f3]*G[{0,0,0,0,omw1f2,omw3f2,omw3f2},f2]+6*G[{0},f1]*G[{0,0,0,0,omw2f2,-1,-1},f2]+6*G[{0},f3]*G[{0,0,0,0,omw2f2,-1,-1},f2]-3*G[{0},f1]*G[{0,0,0,0,omw2f2,-1,0},f2]-3*G[{0},f3]*G[{0,0,0,0,omw2f2,-1,0},f2]-3*G[{0},f1]*G[{0,0,0,0,omw2f2,-1,omw1f2},f2]-3*G[{0},f3]*G[{0,0,0,0,omw2f2,-1,omw1f2},f2]-3*G[{0},f1]*G[{0,0,0,0,omw2f2,-1,omw2f2},f2]-3*G[{0},f3]*G[{0,0,0,0,omw2f2,-1,omw2f2},f2]-6*G[{0},f1]*G[{0,0,0,0,omw2f2,0,-1},f2]-6*G[{0},f3]*G[{0,0,0,0,omw2f2,0,-1},f2]+3*G[{0},f1]*G[{0,0,0,0,omw2f2,0,0},f2]+3*G[{0},f3]*G[{0,0,0,0,omw2f2,0,0},f2]+3*G[{0},f1]*G[{0,0,0,0,omw2f2,0,omw1f2},f2]+3*G[{0},f3]*G[{0,0,0,0,omw2f2,0,omw1f2},f2]+3*G[{0},f1]*G[{0,0,0,0,omw2f2,0,omw2f2},f2]+3*G[{0},f3]*G[{0,0,0,0,omw2f2,0,omw2f2},f2]+3*G[{0},f1]*G[{0,0,0,0,omw2f2,omw3f2,0},f2]+3*G[{0},f3]*G[{0,0,0,0,omw2f2,omw3f2,0},f2]-3*G[{0},f1]*G[{0,0,0,0,omw2f2,omw3f2,omw1f2},f2]-3*G[{0},f3]*G[{0,0,0,0,omw2f2,omw3f2,omw1f2},f2]-3*G[{0},f1]*G[{0,0,0,0,omw2f2,omw3f2,omw2f2},f2]-3*G[{0},f3]*G[{0,0,0,0,omw2f2,omw3f2,omw2f2},f2]+6*G[{0},f1]*G[{0,0,0,0,omw2f2,omw3f2,omw3f2},f2]+6*G[{0},f3]*G[{0,0,0,0,omw2f2,omw3f2,omw3f2},f2]+3*G[{0},f1]*G[{0,0,0,0,omw3f2,0,-1},f2]+3*G[{0},f3]*G[{0,0,0,0,omw3f2,0,-1},f2]-3*G[{0},f1]*G[{0,0,0,0,omw3f2,0,0},f2]-3*G[{0},f3]*G[{0,0,0,0,omw3f2,0,0},f2]-3*G[{0},f1]*G[{0,0,0,0,omw3f2,0,omw3f2},f2]-3*G[{0},f3]*G[{0,0,0,0,omw3f2,0,omw3f2},f2]-3*G[{0},f1]*G[{0,0,0,0,omw3f2,omw1f2,-1},f2]-3*G[{0},f3]*G[{0,0,0,0,omw3f2,omw1f2,-1},f2]+3*G[{0},f1]*G[{0,0,0,0,omw3f2,omw1f2,0},f2]+3*G[{0},f3]*G[{0,0,0,0,omw3f2,omw1f2,0},f2]+3*G[{0},f1]*G[{0,0,0,0,omw3f2,omw1f2,omw3f2},f2]+3*G[{0},f3]*G[{0,0,0,0,omw3f2,omw1f2,omw3f2},f2]-3*G[{0},f1]*G[{0,0,0,0,omw3f2,omw2f2,-1},f2]-3*G[{0},f3]*G[{0,0,0,0,omw3f2,omw2f2,-1},f2]+3*G[{0},f1]*G[{0,0,0,0,omw3f2,omw2f2,0},f2]+3*G[{0},f3]*G[{0,0,0,0,omw3f2,omw2f2,0},f2]+3*G[{0},f1]*G[{0,0,0,0,omw3f2,omw2f2,omw3f2},f2]+3*G[{0},f3]*G[{0,0,0,0,omw3f2,omw2f2,omw3f2},f2]-6*G[{0},f1]*G[{0,0,0,0,omw3f2,omw3f2,0},f2]-6*G[{0},f3]*G[{0,0,0,0,omw3f2,omw3f2,0},f2]+6*G[{0},f1]*G[{0,0,0,0,omw3f2,omw3f2,omw1f2},f2]+6*G[{0},f3]*G[{0,0,0,0,omw3f2,omw3f2,omw1f2},f2]+6*G[{0},f1]*G[{0,0,0,0,omw3f2,omw3f2,omw2f2},f2]+6*G[{0},f3]*G[{0,0,0,0,omw3f2,omw3f2,omw2f2},f2]-12*G[{0},f1]*G[{0,0,0,0,omw3f2,omw3f2,omw3f2},f2]-12*G[{0},f3]*G[{0,0,0,0,omw3f2,omw3f2,omw3f2},f2]-4*G[{0},f1]*G[{0,0,0,omw1f2,-1,-1,-1},f2]-4*G[{0},f3]*G[{0,0,0,omw1f2,-1,-1,-1},f2]+2*G[{0},f1]*G[{0,0,0,omw1f2,-1,-1,0},f2]+2*G[{0},f3]*G[{0,0,0,omw1f2,-1,-1,0},f2]+2*G[{0},f1]*G[{0,0,0,omw1f2,-1,-1,omw1f2},f2]+2*G[{0},f3]*G[{0,0,0,omw1f2,-1,-1,omw1f2},f2]+2*G[{0},f1]*G[{0,0,0,omw1f2,-1,-1,omw2f2},f2]+2*G[{0},f3]*G[{0,0,0,omw1f2,-1,-1,omw2f2},f2]+3*G[{0},f1]*G[{0,0,0,omw1f2,-1,0,-1},f2]+3*G[{0},f3]*G[{0,0,0,omw1f2,-1,0,-1},f2]-G[{0},f1]*G[{0,0,0,omw1f2,-1,0,0},f2]-G[{0},f3]*G[{0,0,0,omw1f2,-1,0,0},f2]-2*G[{0},f1]*G[{0,0,0,omw1f2,-1,0,omw1f2},f2]-2*G[{0},f3]*G[{0,0,0,omw1f2,-1,0,omw1f2},f2]-2*G[{0},f1]*G[{0,0,0,omw1f2,-1,0,omw2f2},f2]-2*G[{0},f3]*G[{0,0,0,omw1f2,-1,0,omw2f2},f2]+G[{0},f1]*G[{0,0,0,omw1f2,-1,0,omw3f2},f2]+G[{0},f3]*G[{0,0,0,omw1f2,-1,0,omw3f2},f2]+G[{0},f1]*G[{0,0,0,omw1f2,-1,omw1f2,-1},f2]+G[{0},f3]*G[{0,0,0,omw1f2,-1,omw1f2,-1},f2]-G[{0},f1]*G[{0,0,0,omw1f2,-1,omw1f2,0},f2]-G[{0},f3]*G[{0,0,0,omw1f2,-1,omw1f2,0},f2]-G[{0},f1]*G[{0,0,0,omw1f2,-1,omw1f2,omw3f2},f2]-G[{0},f3]*G[{0,0,0,omw1f2,-1,omw1f2,omw3f2},f2]+G[{0},f1]*G[{0,0,0,omw1f2,-1,omw2f2,-1},f2]+G[{0},f3]*G[{0,0,0,omw1f2,-1,omw2f2,-1},f2]-G[{0},f1]*G[{0,0,0,omw1f2,-1,omw2f2,0},f2]-G[{0},f3]*G[{0,0,0,omw1f2,-1,omw2f2,0},f2]-G[{0},f1]*G[{0,0,0,omw1f2,-1,omw2f2,omw3f2},f2]-G[{0},f3]*G[{0,0,0,omw1f2,-1,omw2f2,omw3f2},f2]+4*G[{0},f1]*G[{0,0,0,omw1f2,0,-1,-1},f2]+4*G[{0},f3]*G[{0,0,0,omw1f2,0,-1,-1},f2]-2*G[{0},f1]*G[{0,0,0,omw1f2,0,-1,0},f2]-2*G[{0},f3]*G[{0,0,0,omw1f2,0,-1,0},f2]-2*G[{0},f1]*G[{0,0,0,omw1f2,0,-1,omw1f2},f2]-2*G[{0},f3]*G[{0,0,0,omw1f2,0,-1,omw1f2},f2]-2*G[{0},f1]*G[{0,0,0,omw1f2,0,-1,omw2f2},f2]-2*G[{0},f3]*G[{0,0,0,omw1f2,0,-1,omw2f2},f2]-3*G[{0},f1]*G[{0,0,0,omw1f2,0,0,-1},f2]-3*G[{0},f3]*G[{0,0,0,omw1f2,0,0,-1},f2]+G[{0},f1]*G[{0,0,0,omw1f2,0,0,0},f2]+G[{0},f3]*G[{0,0,0,omw1f2,0,0,0},f2]+2*G[{0},f1]*G[{0,0,0,omw1f2,0,0,omw1f2},f2]+2*G[{0},f3]*G[{0,0,0,omw1f2,0,0,omw1f2},f2]+2*G[{0},f1]*G[{0,0,0,omw1f2,0,0,omw2f2},f2]+2*G[{0},f3]*G[{0,0,0,omw1f2,0,0,omw2f2},f2]-G[{0},f1]*G[{0,0,0,omw1f2,0,0,omw3f2},f2]-G[{0},f3]*G[{0,0,0,omw1f2,0,0,omw3f2},f2]-G[{0},f1]*G[{0,0,0,omw1f2,0,omw1f2,-1},f2]-G[{0},f3]*G[{0,0,0,omw1f2,0,omw1f2,-1},f2]+G[{0},f1]*G[{0,0,0,omw1f2,0,omw1f2,0},f2]+G[{0},f3]*G[{0,0,0,omw1f2,0,omw1f2,0},f2]+G[{0},f1]*G[{0,0,0,omw1f2,0,omw1f2,omw3f2},f2]+G[{0},f3]*G[{0,0,0,omw1f2,0,omw1f2,omw3f2},f2]-G[{0},f1]*G[{0,0,0,omw1f2,0,omw2f2,-1},f2]-G[{0},f3]*G[{0,0,0,omw1f2,0,omw2f2,-1},f2]+G[{0},f1]*G[{0,0,0,omw1f2,0,omw2f2,0},f2]+G[{0},f3]*G[{0,0,0,omw1f2,0,omw2f2,0},f2]+G[{0},f1]*G[{0,0,0,omw1f2,0,omw2f2,omw3f2},f2]+G[{0},f3]*G[{0,0,0,omw1f2,0,omw2f2,omw3f2},f2]-G[{0},f1]*G[{0,0,0,omw1f2,omw3f2,0,-1},f2]-G[{0},f3]*G[{0,0,0,omw1f2,omw3f2,0,-1},f2]+G[{0},f1]*G[{0,0,0,omw1f2,omw3f2,0,0},f2]+G[{0},f3]*G[{0,0,0,omw1f2,omw3f2,0,0},f2]+G[{0},f1]*G[{0,0,0,omw1f2,omw3f2,0,omw3f2},f2]+G[{0},f3]*G[{0,0,0,omw1f2,omw3f2,0,omw3f2},f2]+G[{0},f1]*G[{0,0,0,omw1f2,omw3f2,omw1f2,-1},f2]+G[{0},f3]*G[{0,0,0,omw1f2,omw3f2,omw1f2,-1},f2]-G[{0},f1]*G[{0,0,0,omw1f2,omw3f2,omw1f2,0},f2]-G[{0},f3]*G[{0,0,0,omw1f2,omw3f2,omw1f2,0},f2]-G[{0},f1]*G[{0,0,0,omw1f2,omw3f2,omw1f2,omw3f2},f2]-G[{0},f3]*G[{0,0,0,omw1f2,omw3f2,omw1f2,omw3f2},f2]+G[{0},f1]*G[{0,0,0,omw1f2,omw3f2,omw2f2,-1},f2]+G[{0},f3]*G[{0,0,0,omw1f2,omw3f2,omw2f2,-1},f2]-G[{0},f1]*G[{0,0,0,omw1f2,omw3f2,omw2f2,0},f2]-G[{0},f3]*G[{0,0,0,omw1f2,omw3f2,omw2f2,0},f2]-G[{0},f1]*G[{0,0,0,omw1f2,omw3f2,omw2f2,omw3f2},f2]-G[{0},f3]*G[{0,0,0,omw1f2,omw3f2,omw2f2,omw3f2},f2]+2*G[{0},f1]*G[{0,0,0,omw1f2,omw3f2,omw3f2,0},f2]+2*G[{0},f3]*G[{0,0,0,omw1f2,omw3f2,omw3f2,0},f2]-2*G[{0},f1]*G[{0,0,0,omw1f2,omw3f2,omw3f2,omw1f2},f2]-2*G[{0},f3]*G[{0,0,0,omw1f2,omw3f2,omw3f2,omw1f2},f2]-2*G[{0},f1]*G[{0,0,0,omw1f2,omw3f2,omw3f2,omw2f2},f2]-2*G[{0},f3]*G[{0,0,0,omw1f2,omw3f2,omw3f2,omw2f2},f2]+4*G[{0},f1]*G[{0,0,0,omw1f2,omw3f2,omw3f2,omw3f2},f2]+4*G[{0},f3]*G[{0,0,0,omw1f2,omw3f2,omw3f2,omw3f2},f2]-4*G[{0},f1]*G[{0,0,0,omw2f2,-1,-1,-1},f2]-4*G[{0},f3]*G[{0,0,0,omw2f2,-1,-1,-1},f2]+2*G[{0},f1]*G[{0,0,0,omw2f2,-1,-1,0},f2]+2*G[{0},f3]*G[{0,0,0,omw2f2,-1,-1,0},f2]+2*G[{0},f1]*G[{0,0,0,omw2f2,-1,-1,omw1f2},f2]+2*G[{0},f3]*G[{0,0,0,omw2f2,-1,-1,omw1f2},f2]+2*G[{0},f1]*G[{0,0,0,omw2f2,-1,-1,omw2f2},f2]+2*G[{0},f3]*G[{0,0,0,omw2f2,-1,-1,omw2f2},f2]+3*G[{0},f1]*G[{0,0,0,omw2f2,-1,0,-1},f2]+3*G[{0},f3]*G[{0,0,0,omw2f2,-1,0,-1},f2]-G[{0},f1]*G[{0,0,0,omw2f2,-1,0,0},f2]-G[{0},f3]*G[{0,0,0,omw2f2,-1,0,0},f2]-2*G[{0},f1]*G[{0,0,0,omw2f2,-1,0,omw1f2},f2]-2*G[{0},f3]*G[{0,0,0,omw2f2,-1,0,omw1f2},f2]-2*G[{0},f1]*G[{0,0,0,omw2f2,-1,0,omw2f2},f2]-2*G[{0},f3]*G[{0,0,0,omw2f2,-1,0,omw2f2},f2]+G[{0},f1]*G[{0,0,0,omw2f2,-1,0,omw3f2},f2]+G[{0},f3]*G[{0,0,0,omw2f2,-1,0,omw3f2},f2]+G[{0},f1]*G[{0,0,0,omw2f2,-1,omw1f2,-1},f2]+G[{0},f3]*G[{0,0,0,omw2f2,-1,omw1f2,-1},f2]-G[{0},f1]*G[{0,0,0,omw2f2,-1,omw1f2,0},f2]-G[{0},f3]*G[{0,0,0,omw2f2,-1,omw1f2,0},f2]-G[{0},f1]*G[{0,0,0,omw2f2,-1,omw1f2,omw3f2},f2]-G[{0},f3]*G[{0,0,0,omw2f2,-1,omw1f2,omw3f2},f2]+G[{0},f1]*G[{0,0,0,omw2f2,-1,omw2f2,-1},f2]+G[{0},f3]*G[{0,0,0,omw2f2,-1,omw2f2,-1},f2]-G[{0},f1]*G[{0,0,0,omw2f2,-1,omw2f2,0},f2]-G[{0},f3]*G[{0,0,0,omw2f2,-1,omw2f2,0},f2]-G[{0},f1]*G[{0,0,0,omw2f2,-1,omw2f2,omw3f2},f2]-G[{0},f3]*G[{0,0,0,omw2f2,-1,omw2f2,omw3f2},f2]+4*G[{0},f1]*G[{0,0,0,omw2f2,0,-1,-1},f2]+4*G[{0},f3]*G[{0,0,0,omw2f2,0,-1,-1},f2]-2*G[{0},f1]*G[{0,0,0,omw2f2,0,-1,0},f2]-2*G[{0},f3]*G[{0,0,0,omw2f2,0,-1,0},f2]-2*G[{0},f1]*G[{0,0,0,omw2f2,0,-1,omw1f2},f2]-2*G[{0},f3]*G[{0,0,0,omw2f2,0,-1,omw1f2},f2]-2*G[{0},f1]*G[{0,0,0,omw2f2,0,-1,omw2f2},f2]-2*G[{0},f3]*G[{0,0,0,omw2f2,0,-1,omw2f2},f2]-3*G[{0},f1]*G[{0,0,0,omw2f2,0,0,-1},f2]-3*G[{0},f3]*G[{0,0,0,omw2f2,0,0,-1},f2]+G[{0},f1]*G[{0,0,0,omw2f2,0,0,0},f2]+G[{0},f3]*G[{0,0,0,omw2f2,0,0,0},f2]+2*G[{0},f1]*G[{0,0,0,omw2f2,0,0,omw1f2},f2]+2*G[{0},f3]*G[{0,0,0,omw2f2,0,0,omw1f2},f2]+2*G[{0},f1]*G[{0,0,0,omw2f2,0,0,omw2f2},f2]+2*G[{0},f3]*G[{0,0,0,omw2f2,0,0,omw2f2},f2]-G[{0},f1]*G[{0,0,0,omw2f2,0,0,omw3f2},f2]-G[{0},f3]*G[{0,0,0,omw2f2,0,0,omw3f2},f2]-G[{0},f1]*G[{0,0,0,omw2f2,0,omw1f2,-1},f2]-G[{0},f3]*G[{0,0,0,omw2f2,0,omw1f2,-1},f2]+G[{0},f1]*G[{0,0,0,omw2f2,0,omw1f2,0},f2]+G[{0},f3]*G[{0,0,0,omw2f2,0,omw1f2,0},f2]+G[{0},f1]*G[{0,0,0,omw2f2,0,omw1f2,omw3f2},f2]+G[{0},f3]*G[{0,0,0,omw2f2,0,omw1f2,omw3f2},f2]-G[{0},f1]*G[{0,0,0,omw2f2,0,omw2f2,-1},f2]-G[{0},f3]*G[{0,0,0,omw2f2,0,omw2f2,-1},f2]+G[{0},f1]*G[{0,0,0,omw2f2,0,omw2f2,0},f2]+G[{0},f3]*G[{0,0,0,omw2f2,0,omw2f2,0},f2]+G[{0},f1]*G[{0,0,0,omw2f2,0,omw2f2,omw3f2},f2]+G[{0},f3]*G[{0,0,0,omw2f2,0,omw2f2,omw3f2},f2]-G[{0},f1]*G[{0,0,0,omw2f2,omw3f2,0,-1},f2]-G[{0},f3]*G[{0,0,0,omw2f2,omw3f2,0,-1},f2]+G[{0},f1]*G[{0,0,0,omw2f2,omw3f2,0,0},f2]+G[{0},f3]*G[{0,0,0,omw2f2,omw3f2,0,0},f2]+G[{0},f1]*G[{0,0,0,omw2f2,omw3f2,0,omw3f2},f2]+G[{0},f3]*G[{0,0,0,omw2f2,omw3f2,0,omw3f2},f2]+G[{0},f1]*G[{0,0,0,omw2f2,omw3f2,omw1f2,-1},f2]+G[{0},f3]*G[{0,0,0,omw2f2,omw3f2,omw1f2,-1},f2]-G[{0},f1]*G[{0,0,0,omw2f2,omw3f2,omw1f2,0},f2]-G[{0},f3]*G[{0,0,0,omw2f2,omw3f2,omw1f2,0},f2]-G[{0},f1]*G[{0,0,0,omw2f2,omw3f2,omw1f2,omw3f2},f2]-G[{0},f3]*G[{0,0,0,omw2f2,omw3f2,omw1f2,omw3f2},f2]+G[{0},f1]*G[{0,0,0,omw2f2,omw3f2,omw2f2,-1},f2]+G[{0},f3]*G[{0,0,0,omw2f2,omw3f2,omw2f2,-1},f2]-G[{0},f1]*G[{0,0,0,omw2f2,omw3f2,omw2f2,0},f2]-G[{0},f3]*G[{0,0,0,omw2f2,omw3f2,omw2f2,0},f2]-G[{0},f1]*G[{0,0,0,omw2f2,omw3f2,omw2f2,omw3f2},f2]-G[{0},f3]*G[{0,0,0,omw2f2,omw3f2,omw2f2,omw3f2},f2]+2*G[{0},f1]*G[{0,0,0,omw2f2,omw3f2,omw3f2,0},f2]+2*G[{0},f3]*G[{0,0,0,omw2f2,omw3f2,omw3f2,0},f2]-2*G[{0},f1]*G[{0,0,0,omw2f2,omw3f2,omw3f2,omw1f2},f2]-2*G[{0},f3]*G[{0,0,0,omw2f2,omw3f2,omw3f2,omw1f2},f2]-2*G[{0},f1]*G[{0,0,0,omw2f2,omw3f2,omw3f2,omw2f2},f2]-2*G[{0},f3]*G[{0,0,0,omw2f2,omw3f2,omw3f2,omw2f2},f2]+4*G[{0},f1]*G[{0,0,0,omw2f2,omw3f2,omw3f2,omw3f2},f2]+4*G[{0},f3]*G[{0,0,0,omw2f2,omw3f2,omw3f2,omw3f2},f2]-2*G[{0},f1]*G[{0,0,0,omw3f2,0,-1,-1},f2]-2*G[{0},f3]*G[{0,0,0,omw3f2,0,-1,-1},f2]+G[{0},f1]*G[{0,0,0,omw3f2,0,-1,0},f2]+G[{0},f3]*G[{0,0,0,omw3f2,0,-1,0},f2]+G[{0},f1]*G[{0,0,0,omw3f2,0,-1,omw1f2},f2]+G[{0},f3]*G[{0,0,0,omw3f2,0,-1,omw1f2},f2]+G[{0},f1]*G[{0,0,0,omw3f2,0,-1,omw2f2},f2]+G[{0},f3]*G[{0,0,0,omw3f2,0,-1,omw2f2},f2]+2*G[{0},f1]*G[{0,0,0,omw3f2,0,0,-1},f2]+2*G[{0},f3]*G[{0,0,0,omw3f2,0,0,-1},f2]-G[{0},f1]*G[{0,0,0,omw3f2,0,0,0},f2]-G[{0},f3]*G[{0,0,0,omw3f2,0,0,0},f2]-G[{0},f1]*G[{0,0,0,omw3f2,0,0,omw1f2},f2]-G[{0},f3]*G[{0,0,0,omw3f2,0,0,omw1f2},f2]-G[{0},f1]*G[{0,0,0,omw3f2,0,0,omw2f2},f2]-G[{0},f3]*G[{0,0,0,omw3f2,0,0,omw2f2},f2]-G[{0},f1]*G[{0,0,0,omw3f2,0,omw3f2,0},f2]-G[{0},f3]*G[{0,0,0,omw3f2,0,omw3f2,0},f2]+G[{0},f1]*G[{0,0,0,omw3f2,0,omw3f2,omw1f2},f2]+G[{0},f3]*G[{0,0,0,omw3f2,0,omw3f2,omw1f2},f2]+G[{0},f1]*G[{0,0,0,omw3f2,0,omw3f2,omw2f2},f2]+G[{0},f3]*G[{0,0,0,omw3f2,0,omw3f2,omw2f2},f2]-2*G[{0},f1]*G[{0,0,0,omw3f2,0,omw3f2,omw3f2},f2]-2*G[{0},f3]*G[{0,0,0,omw3f2,0,omw3f2,omw3f2},f2]+2*G[{0},f1]*G[{0,0,0,omw3f2,omw1f2,-1,-1},f2]+2*G[{0},f3]*G[{0,0,0,omw3f2,omw1f2,-1,-1},f2]-G[{0},f1]*G[{0,0,0,omw3f2,omw1f2,-1,0},f2]-G[{0},f3]*G[{0,0,0,omw3f2,omw1f2,-1,0},f2]-G[{0},f1]*G[{0,0,0,omw3f2,omw1f2,-1,omw1f2},f2]-G[{0},f3]*G[{0,0,0,omw3f2,omw1f2,-1,omw1f2},f2]-G[{0},f1]*G[{0,0,0,omw3f2,omw1f2,-1,omw2f2},f2]-G[{0},f3]*G[{0,0,0,omw3f2,omw1f2,-1,omw2f2},f2]-2*G[{0},f1]*G[{0,0,0,omw3f2,omw1f2,0,-1},f2]-2*G[{0},f3]*G[{0,0,0,omw3f2,omw1f2,0,-1},f2]+G[{0},f1]*G[{0,0,0,omw3f2,omw1f2,0,0},f2]+G[{0},f3]*G[{0,0,0,omw3f2,omw1f2,0,0},f2]+G[{0},f1]*G[{0,0,0,omw3f2,omw1f2,0,omw1f2},f2]+G[{0},f3]*G[{0,0,0,omw3f2,omw1f2,0,omw1f2},f2]+G[{0},f1]*G[{0,0,0,omw3f2,omw1f2,0,omw2f2},f2]+G[{0},f3]*G[{0,0,0,omw3f2,omw1f2,0,omw2f2},f2]+G[{0},f1]*G[{0,0,0,omw3f2,omw1f2,omw3f2,0},f2]+G[{0},f3]*G[{0,0,0,omw3f2,omw1f2,omw3f2,0},f2]-G[{0},f1]*G[{0,0,0,omw3f2,omw1f2,omw3f2,omw1f2},f2]-G[{0},f3]*G[{0,0,0,omw3f2,omw1f2,omw3f2,omw1f2},f2]-G[{0},f1]*G[{0,0,0,omw3f2,omw1f2,omw3f2,omw2f2},f2]-G[{0},f3]*G[{0,0,0,omw3f2,omw1f2,omw3f2,omw2f2},f2]+2*G[{0},f1]*G[{0,0,0,omw3f2,omw1f2,omw3f2,omw3f2},f2]+2*G[{0},f3]*G[{0,0,0,omw3f2,omw1f2,omw3f2,omw3f2},f2]+2*G[{0},f1]*G[{0,0,0,omw3f2,omw2f2,-1,-1},f2]+2*G[{0},f3]*G[{0,0,0,omw3f2,omw2f2,-1,-1},f2]-G[{0},f1]*G[{0,0,0,omw3f2,omw2f2,-1,0},f2]-G[{0},f3]*G[{0,0,0,omw3f2,omw2f2,-1,0},f2]-G[{0},f1]*G[{0,0,0,omw3f2,omw2f2,-1,omw1f2},f2]-G[{0},f3]*G[{0,0,0,omw3f2,omw2f2,-1,omw1f2},f2]-G[{0},f1]*G[{0,0,0,omw3f2,omw2f2,-1,omw2f2},f2]-G[{0},f3]*G[{0,0,0,omw3f2,omw2f2,-1,omw2f2},f2]-2*G[{0},f1]*G[{0,0,0,omw3f2,omw2f2,0,-1},f2]-2*G[{0},f3]*G[{0,0,0,omw3f2,omw2f2,0,-1},f2]+G[{0},f1]*G[{0,0,0,omw3f2,omw2f2,0,0},f2]+G[{0},f3]*G[{0,0,0,omw3f2,omw2f2,0,0},f2]+G[{0},f1]*G[{0,0,0,omw3f2,omw2f2,0,omw1f2},f2]+G[{0},f3]*G[{0,0,0,omw3f2,omw2f2,0,omw1f2},f2]+G[{0},f1]*G[{0,0,0,omw3f2,omw2f2,0,omw2f2},f2]+G[{0},f3]*G[{0,0,0,omw3f2,omw2f2,0,omw2f2},f2]+G[{0},f1]*G[{0,0,0,omw3f2,omw2f2,omw3f2,0},f2]+G[{0},f3]*G[{0,0,0,omw3f2,omw2f2,omw3f2,0},f2]-G[{0},f1]*G[{0,0,0,omw3f2,omw2f2,omw3f2,omw1f2},f2]-G[{0},f3]*G[{0,0,0,omw3f2,omw2f2,omw3f2,omw1f2},f2]-G[{0},f1]*G[{0,0,0,omw3f2,omw2f2,omw3f2,omw2f2},f2]-G[{0},f3]*G[{0,0,0,omw3f2,omw2f2,omw3f2,omw2f2},f2]+2*G[{0},f1]*G[{0,0,0,omw3f2,omw2f2,omw3f2,omw3f2},f2]+2*G[{0},f3]*G[{0,0,0,omw3f2,omw2f2,omw3f2,omw3f2},f2]+2*G[{0},f1]*G[{0,0,0,omw3f2,omw3f2,0,-1},f2]+2*G[{0},f3]*G[{0,0,0,omw3f2,omw3f2,0,-1},f2]-2*G[{0},f1]*G[{0,0,0,omw3f2,omw3f2,0,0},f2]-2*G[{0},f3]*G[{0,0,0,omw3f2,omw3f2,0,0},f2]-2*G[{0},f1]*G[{0,0,0,omw3f2,omw3f2,0,omw3f2},f2]-2*G[{0},f3]*G[{0,0,0,omw3f2,omw3f2,0,omw3f2},f2]-2*G[{0},f1]*G[{0,0,0,omw3f2,omw3f2,omw1f2,-1},f2]-2*G[{0},f3]*G[{0,0,0,omw3f2,omw3f2,omw1f2,-1},f2]+2*G[{0},f1]*G[{0,0,0,omw3f2,omw3f2,omw1f2,0},f2]+2*G[{0},f3]*G[{0,0,0,omw3f2,omw3f2,omw1f2,0},f2]+2*G[{0},f1]*G[{0,0,0,omw3f2,omw3f2,omw1f2,omw3f2},f2]+2*G[{0},f3]*G[{0,0,0,omw3f2,omw3f2,omw1f2,omw3f2},f2]-2*G[{0},f1]*G[{0,0,0,omw3f2,omw3f2,omw2f2,-1},f2]-2*G[{0},f3]*G[{0,0,0,omw3f2,omw3f2,omw2f2,-1},f2]+2*G[{0},f1]*G[{0,0,0,omw3f2,omw3f2,omw2f2,0},f2]+2*G[{0},f3]*G[{0,0,0,omw3f2,omw3f2,omw2f2,0},f2]+2*G[{0},f1]*G[{0,0,0,omw3f2,omw3f2,omw2f2,omw3f2},f2]+2*G[{0},f3]*G[{0,0,0,omw3f2,omw3f2,omw2f2,omw3f2},f2]-4*G[{0},f1]*G[{0,0,0,omw3f2,omw3f2,omw3f2,0},f2]-4*G[{0},f3]*G[{0,0,0,omw3f2,omw3f2,omw3f2,0},f2]+4*G[{0},f1]*G[{0,0,0,omw3f2,omw3f2,omw3f2,omw1f2},f2]+4*G[{0},f3]*G[{0,0,0,omw3f2,omw3f2,omw3f2,omw1f2},f2]+4*G[{0},f1]*G[{0,0,0,omw3f2,omw3f2,omw3f2,omw2f2},f2]+4*G[{0},f3]*G[{0,0,0,omw3f2,omw3f2,omw3f2,omw2f2},f2]-8*G[{0},f1]*G[{0,0,0,omw3f2,omw3f2,omw3f2,omw3f2},f2]-8*G[{0},f3]*G[{0,0,0,omw3f2,omw3f2,omw3f2,omw3f2},f2]-16*G[{0,0,0,-1,-1,-1,-1,-1},f2]+16*G[{0,0,0,-1,-1,-1,-1,0},f2]+12*G[{0,0,0,-1,-1,-1,0,-1},f2]-12*G[{0,0,0,-1,-1,-1,0,0},f2]-4*G[{0,0,0,-1,-1,-1,0,omw3f2},f2]+4*G[{0,0,0,-1,-1,-1,omw1f2,-1},f2]-4*G[{0,0,0,-1,-1,-1,omw1f2,0},f2]+4*G[{0,0,0,-1,-1,-1,omw1f2,omw3f2},f2]+4*G[{0,0,0,-1,-1,-1,omw2f2,-1},f2]-4*G[{0,0,0,-1,-1,-1,omw2f2,0},f2]+4*G[{0,0,0,-1,-1,-1,omw2f2,omw3f2},f2]+12*G[{0,0,0,-1,-1,0,-1,-1},f2]-12*G[{0,0,0,-1,-1,0,-1,0},f2]-8*G[{0,0,0,-1,-1,0,0,-1},f2]+8*G[{0,0,0,-1,-1,0,0,0},f2]+4*G[{0,0,0,-1,-1,0,0,omw3f2},f2]-4*G[{0,0,0,-1,-1,0,omw1f2,-1},f2]+4*G[{0,0,0,-1,-1,0,omw1f2,0},f2]-4*G[{0,0,0,-1,-1,0,omw1f2,omw3f2},f2]-4*G[{0,0,0,-1,-1,0,omw2f2,-1},f2]+4*G[{0,0,0,-1,-1,0,omw2f2,0},f2]-4*G[{0,0,0,-1,-1,0,omw2f2,omw3f2},f2]+4*G[{0,0,0,-1,-1,0,omw3f2,omw3f2},f2]+4*G[{0,0,0,-1,-1,omw1f2,-1,-1},f2]-4*G[{0,0,0,-1,-1,omw1f2,-1,0},f2]-4*G[{0,0,0,-1,-1,omw1f2,0,-1},f2]+4*G[{0,0,0,-1,-1,omw1f2,0,0},f2]-4*G[{0,0,0,-1,-1,omw1f2,omw3f2,omw3f2},f2]+4*G[{0,0,0,-1,-1,omw2f2,-1,-1},f2]-4*G[{0,0,0,-1,-1,omw2f2,-1,0},f2]-4*G[{0,0,0,-1,-1,omw2f2,0,-1},f2]+4*G[{0,0,0,-1,-1,omw2f2,0,0},f2]-4*G[{0,0,0,-1,-1,omw2f2,omw3f2,omw3f2},f2]+12*G[{0,0,0,-1,0,-1,-1,-1},f2]-12*G[{0,0,0,-1,0,-1,-1,0},f2]-9*G[{0,0,0,-1,0,-1,0,-1},f2]+9*G[{0,0,0,-1,0,-1,0,0},f2]+3*G[{0,0,0,-1,0,-1,0,omw3f2},f2]-3*G[{0,0,0,-1,0,-1,omw1f2,-1},f2]+3*G[{0,0,0,-1,0,-1,omw1f2,0},f2]-3*G[{0,0,0,-1,0,-1,omw1f2,omw3f2},f2]-3*G[{0,0,0,-1,0,-1,omw2f2,-1},f2]+3*G[{0,0,0,-1,0,-1,omw2f2,0},f2]-3*G[{0,0,0,-1,0,-1,omw2f2,omw3f2},f2]-8*G[{0,0,0,-1,0,0,-1,-1},f2]+8*G[{0,0,0,-1,0,0,-1,0},f2]+5*G[{0,0,0,-1,0,0,0,-1},f2]-5*G[{0,0,0,-1,0,0,0,0},f2]-3*G[{0,0,0,-1,0,0,0,omw3f2},f2]+3*G[{0,0,0,-1,0,0,omw1f2,-1},f2]-3*G[{0,0,0,-1,0,0,omw1f2,0},f2]+3*G[{0,0,0,-1,0,0,omw1f2,omw3f2},f2]+3*G[{0,0,0,-1,0,0,omw2f2,-1},f2]-3*G[{0,0,0,-1,0,0,omw2f2,0},f2]+3*G[{0,0,0,-1,0,0,omw2f2,omw3f2},f2]-4*G[{0,0,0,-1,0,0,omw3f2,omw3f2},f2]-4*G[{0,0,0,-1,0,omw1f2,-1,-1},f2]+4*G[{0,0,0,-1,0,omw1f2,-1,0},f2]+4*G[{0,0,0,-1,0,omw1f2,0,-1},f2]-4*G[{0,0,0,-1,0,omw1f2,0,0},f2]+4*G[{0,0,0,-1,0,omw1f2,omw3f2,omw3f2},f2]-4*G[{0,0,0,-1,0,omw2f2,-1,-1},f2]+4*G[{0,0,0,-1,0,omw2f2,-1,0},f2]+4*G[{0,0,0,-1,0,omw2f2,0,-1},f2]-4*G[{0,0,0,-1,0,omw2f2,0,0},f2]+4*G[{0,0,0,-1,0,omw2f2,omw3f2,omw3f2},f2]-G[{0,0,0,-1,0,omw3f2,0,-1},f2]+G[{0,0,0,-1,0,omw3f2,0,0},f2]-G[{0,0,0,-1,0,omw3f2,0,omw3f2},f2]+G[{0,0,0,-1,0,omw3f2,omw1f2,-1},f2]-G[{0,0,0,-1,0,omw3f2,omw1f2,0},f2]+G[{0,0,0,-1,0,omw3f2,omw1f2,omw3f2},f2]+G[{0,0,0,-1,0,omw3f2,omw2f2,-1},f2]-G[{0,0,0,-1,0,omw3f2,omw2f2,0},f2]+G[{0,0,0,-1,0,omw3f2,omw2f2,omw3f2},f2]-4*G[{0,0,0,-1,0,omw3f2,omw3f2,omw3f2},f2]+4*G[{0,0,0,-1,omw1f2,-1,-1,-1},f2]-4*G[{0,0,0,-1,omw1f2,-1,-1,0},f2]-3*G[{0,0,0,-1,omw1f2,-1,0,-1},f2]+3*G[{0,0,0,-1,omw1f2,-1,0,0},f2]+G[{0,0,0,-1,omw1f2,-1,0,omw3f2},f2]-G[{0,0,0,-1,omw1f2,-1,omw1f2,-1},f2]+G[{0,0,0,-1,omw1f2,-1,omw1f2,0},f2]-G[{0,0,0,-1,omw1f2,-1,omw1f2,omw3f2},f2]-G[{0,0,0,-1,omw1f2,-1,omw2f2,-1},f2]+G[{0,0,0,-1,omw1f2,-1,omw2f2,0},f2]-G[{0,0,0,-1,omw1f2,-1,omw2f2,omw3f2},f2]-4*G[{0,0,0,-1,omw1f2,0,-1,-1},f2]+4*G[{0,0,0,-1,omw1f2,0,-1,0},f2]+3*G[{0,0,0,-1,omw1f2,0,0,-1},f2]-3*G[{0,0,0,-1,omw1f2,0,0,0},f2]-G[{0,0,0,-1,omw1f2,0,0,omw3f2},f2]+G[{0,0,0,-1,omw1f2,0,omw1f2,-1},f2]-G[{0,0,0,-1,omw1f2,0,omw1f2,0},f2]+G[{0,0,0,-1,omw1f2,0,omw1f2,omw3f2},f2]+G[{0,0,0,-1,omw1f2,0,omw2f2,-1},f2]-G[{0,0,0,-1,omw1f2,0,omw2f2,0},f2]+G[{0,0,0,-1,omw1f2,0,omw2f2,omw3f2},f2]+G[{0,0,0,-1,omw1f2,omw3f2,0,-1},f2]-G[{0,0,0,-1,omw1f2,omw3f2,0,0},f2]+G[{0,0,0,-1,omw1f2,omw3f2,0,omw3f2},f2]-G[{0,0,0,-1,omw1f2,omw3f2,omw1f2,-1},f2]+G[{0,0,0,-1,omw1f2,omw3f2,omw1f2,0},f2]-G[{0,0,0,-1,omw1f2,omw3f2,omw1f2,omw3f2},f2]-G[{0,0,0,-1,omw1f2,omw3f2,omw2f2,-1},f2]+G[{0,0,0,-1,omw1f2,omw3f2,omw2f2,0},f2]-G[{0,0,0,-1,omw1f2,omw3f2,omw2f2,omw3f2},f2]+4*G[{0,0,0,-1,omw1f2,omw3f2,omw3f2,omw3f2},f2]+4*G[{0,0,0,-1,omw2f2,-1,-1,-1},f2]-4*G[{0,0,0,-1,omw2f2,-1,-1,0},f2]-3*G[{0,0,0,-1,omw2f2,-1,0,-1},f2]+3*G[{0,0,0,-1,omw2f2,-1,0,0},f2]+G[{0,0,0,-1,omw2f2,-1,0,omw3f2},f2]-G[{0,0,0,-1,omw2f2,-1,omw1f2,-1},f2]+G[{0,0,0,-1,omw2f2,-1,omw1f2,0},f2]-G[{0,0,0,-1,omw2f2,-1,omw1f2,omw3f2},f2]-G[{0,0,0,-1,omw2f2,-1,omw2f2,-1},f2]+G[{0,0,0,-1,omw2f2,-1,omw2f2,0},f2]-G[{0,0,0,-1,omw2f2,-1,omw2f2,omw3f2},f2]-4*G[{0,0,0,-1,omw2f2,0,-1,-1},f2]+4*G[{0,0,0,-1,omw2f2,0,-1,0},f2]+3*G[{0,0,0,-1,omw2f2,0,0,-1},f2]-3*G[{0,0,0,-1,omw2f2,0,0,0},f2]-G[{0,0,0,-1,omw2f2,0,0,omw3f2},f2]+G[{0,0,0,-1,omw2f2,0,omw1f2,-1},f2]-G[{0,0,0,-1,omw2f2,0,omw1f2,0},f2]+G[{0,0,0,-1,omw2f2,0,omw1f2,omw3f2},f2]+G[{0,0,0,-1,omw2f2,0,omw2f2,-1},f2]-G[{0,0,0,-1,omw2f2,0,omw2f2,0},f2]+G[{0,0,0,-1,omw2f2,0,omw2f2,omw3f2},f2]+G[{0,0,0,-1,omw2f2,omw3f2,0,-1},f2]-G[{0,0,0,-1,omw2f2,omw3f2,0,0},f2]+G[{0,0,0,-1,omw2f2,omw3f2,0,omw3f2},f2]-G[{0,0,0,-1,omw2f2,omw3f2,omw1f2,-1},f2]+G[{0,0,0,-1,omw2f2,omw3f2,omw1f2,0},f2]-G[{0,0,0,-1,omw2f2,omw3f2,omw1f2,omw3f2},f2]-G[{0,0,0,-1,omw2f2,omw3f2,omw2f2,-1},f2]+G[{0,0,0,-1,omw2f2,omw3f2,omw2f2,0},f2]-G[{0,0,0,-1,omw2f2,omw3f2,omw2f2,omw3f2},f2]+4*G[{0,0,0,-1,omw2f2,omw3f2,omw3f2,omw3f2},f2]+24*G[{0,0,0,0,-1,-1,-1,-1},f2]-24*G[{0,0,0,0,-1,-1,-1,0},f2]-18*G[{0,0,0,0,-1,-1,0,-1},f2]+18*G[{0,0,0,0,-1,-1,0,0},f2]+6*G[{0,0,0,0,-1,-1,0,omw3f2},f2]-6*G[{0,0,0,0,-1,-1,omw1f2,-1},f2]+6*G[{0,0,0,0,-1,-1,omw1f2,0},f2]-6*G[{0,0,0,0,-1,-1,omw1f2,omw3f2},f2]-6*G[{0,0,0,0,-1,-1,omw2f2,-1},f2]+6*G[{0,0,0,0,-1,-1,omw2f2,0},f2]-6*G[{0,0,0,0,-1,-1,omw2f2,omw3f2},f2]-18*G[{0,0,0,0,-1,0,-1,-1},f2]+18*G[{0,0,0,0,-1,0,-1,0},f2]+12*G[{0,0,0,0,-1,0,0,-1},f2]-12*G[{0,0,0,0,-1,0,0,0},f2]-6*G[{0,0,0,0,-1,0,0,omw3f2},f2]+6*G[{0,0,0,0,-1,0,omw1f2,-1},f2]-6*G[{0,0,0,0,-1,0,omw1f2,0},f2]+6*G[{0,0,0,0,-1,0,omw1f2,omw3f2},f2]+6*G[{0,0,0,0,-1,0,omw2f2,-1},f2]-6*G[{0,0,0,0,-1,0,omw2f2,0},f2]+6*G[{0,0,0,0,-1,0,omw2f2,omw3f2},f2]-6*G[{0,0,0,0,-1,0,omw3f2,omw3f2},f2]-6*G[{0,0,0,0,-1,omw1f2,-1,-1},f2]+6*G[{0,0,0,0,-1,omw1f2,-1,0},f2]+6*G[{0,0,0,0,-1,omw1f2,0,-1},f2]-6*G[{0,0,0,0,-1,omw1f2,0,0},f2]+6*G[{0,0,0,0,-1,omw1f2,omw3f2,omw3f2},f2]-6*G[{0,0,0,0,-1,omw2f2,-1,-1},f2]+6*G[{0,0,0,0,-1,omw2f2,-1,0},f2]+6*G[{0,0,0,0,-1,omw2f2,0,-1},f2]-6*G[{0,0,0,0,-1,omw2f2,0,0},f2]+6*G[{0,0,0,0,-1,omw2f2,omw3f2,omw3f2},f2]-20*G[{0,0,0,0,0,-1,-1,-1},f2]+20*G[{0,0,0,0,0,-1,-1,0},f2]+15*G[{0,0,0,0,0,-1,0,-1},f2]-15*G[{0,0,0,0,0,-1,0,0},f2]-5*G[{0,0,0,0,0,-1,0,omw3f2},f2]+5*G[{0,0,0,0,0,-1,omw1f2,-1},f2]-5*G[{0,0,0,0,0,-1,omw1f2,0},f2]+5*G[{0,0,0,0,0,-1,omw1f2,omw3f2},f2]+5*G[{0,0,0,0,0,-1,omw2f2,-1},f2]-5*G[{0,0,0,0,0,-1,omw2f2,0},f2]+5*G[{0,0,0,0,0,-1,omw2f2,omw3f2},f2]+10*G[{0,0,0,0,0,0,-1,-1},f2]-10*G[{0,0,0,0,0,0,-1,0},f2]-5*G[{0,0,0,0,0,0,omw1f2,-1},f2]+5*G[{0,0,0,0,0,0,omw1f2,0},f2]-5*G[{0,0,0,0,0,0,omw1f2,omw3f2},f2]-5*G[{0,0,0,0,0,0,omw2f2,-1},f2]+5*G[{0,0,0,0,0,0,omw2f2,0},f2]-5*G[{0,0,0,0,0,0,omw2f2,omw3f2},f2]+10*G[{0,0,0,0,0,0,omw3f2,omw3f2},f2]+10*G[{0,0,0,0,0,omw1f2,-1,-1},f2]-10*G[{0,0,0,0,0,omw1f2,-1,0},f2]-10*G[{0,0,0,0,0,omw1f2,0,-1},f2]+10*G[{0,0,0,0,0,omw1f2,0,0},f2]-10*G[{0,0,0,0,0,omw1f2,omw3f2,omw3f2},f2]+10*G[{0,0,0,0,0,omw2f2,-1,-1},f2]-10*G[{0,0,0,0,0,omw2f2,-1,0},f2]-10*G[{0,0,0,0,0,omw2f2,0,-1},f2]+10*G[{0,0,0,0,0,omw2f2,0,0},f2]-10*G[{0,0,0,0,0,omw2f2,omw3f2,omw3f2},f2]+5*G[{0,0,0,0,0,omw3f2,0,-1},f2]-5*G[{0,0,0,0,0,omw3f2,0,0},f2]+5*G[{0,0,0,0,0,omw3f2,0,omw3f2},f2]-5*G[{0,0,0,0,0,omw3f2,omw1f2,-1},f2]+5*G[{0,0,0,0,0,omw3f2,omw1f2,0},f2]-5*G[{0,0,0,0,0,omw3f2,omw1f2,omw3f2},f2]-5*G[{0,0,0,0,0,omw3f2,omw2f2,-1},f2]+5*G[{0,0,0,0,0,omw3f2,omw2f2,0},f2]-5*G[{0,0,0,0,0,omw3f2,omw2f2,omw3f2},f2]+20*G[{0,0,0,0,0,omw3f2,omw3f2,omw3f2},f2]-12*G[{0,0,0,0,omw1f2,-1,-1,-1},f2]+12*G[{0,0,0,0,omw1f2,-1,-1,0},f2]+9*G[{0,0,0,0,omw1f2,-1,0,-1},f2]-9*G[{0,0,0,0,omw1f2,-1,0,0},f2]-3*G[{0,0,0,0,omw1f2,-1,0,omw3f2},f2]+3*G[{0,0,0,0,omw1f2,-1,omw1f2,-1},f2]-3*G[{0,0,0,0,omw1f2,-1,omw1f2,0},f2]+3*G[{0,0,0,0,omw1f2,-1,omw1f2,omw3f2},f2]+3*G[{0,0,0,0,omw1f2,-1,omw2f2,-1},f2]-3*G[{0,0,0,0,omw1f2,-1,omw2f2,0},f2]+3*G[{0,0,0,0,omw1f2,-1,omw2f2,omw3f2},f2]+12*G[{0,0,0,0,omw1f2,0,-1,-1},f2]-12*G[{0,0,0,0,omw1f2,0,-1,0},f2]-9*G[{0,0,0,0,omw1f2,0,0,-1},f2]+9*G[{0,0,0,0,omw1f2,0,0,0},f2]+3*G[{0,0,0,0,omw1f2,0,0,omw3f2},f2]-3*G[{0,0,0,0,omw1f2,0,omw1f2,-1},f2]+3*G[{0,0,0,0,omw1f2,0,omw1f2,0},f2]-3*G[{0,0,0,0,omw1f2,0,omw1f2,omw3f2},f2]-3*G[{0,0,0,0,omw1f2,0,omw2f2,-1},f2]+3*G[{0,0,0,0,omw1f2,0,omw2f2,0},f2]-3*G[{0,0,0,0,omw1f2,0,omw2f2,omw3f2},f2]-3*G[{0,0,0,0,omw1f2,omw3f2,0,-1},f2]+3*G[{0,0,0,0,omw1f2,omw3f2,0,0},f2]-3*G[{0,0,0,0,omw1f2,omw3f2,0,omw3f2},f2]+3*G[{0,0,0,0,omw1f2,omw3f2,omw1f2,-1},f2]-3*G[{0,0,0,0,omw1f2,omw3f2,omw1f2,0},f2]+3*G[{0,0,0,0,omw1f2,omw3f2,omw1f2,omw3f2},f2]+3*G[{0,0,0,0,omw1f2,omw3f2,omw2f2,-1},f2]-3*G[{0,0,0,0,omw1f2,omw3f2,omw2f2,0},f2]+3*G[{0,0,0,0,omw1f2,omw3f2,omw2f2,omw3f2},f2]-12*G[{0,0,0,0,omw1f2,omw3f2,omw3f2,omw3f2},f2]-12*G[{0,0,0,0,omw2f2,-1,-1,-1},f2]+12*G[{0,0,0,0,omw2f2,-1,-1,0},f2]+9*G[{0,0,0,0,omw2f2,-1,0,-1},f2]-9*G[{0,0,0,0,omw2f2,-1,0,0},f2]-3*G[{0,0,0,0,omw2f2,-1,0,omw3f2},f2]+3*G[{0,0,0,0,omw2f2,-1,omw1f2,-1},f2]-3*G[{0,0,0,0,omw2f2,-1,omw1f2,0},f2]+3*G[{0,0,0,0,omw2f2,-1,omw1f2,omw3f2},f2]+3*G[{0,0,0,0,omw2f2,-1,omw2f2,-1},f2]-3*G[{0,0,0,0,omw2f2,-1,omw2f2,0},f2]+3*G[{0,0,0,0,omw2f2,-1,omw2f2,omw3f2},f2]+12*G[{0,0,0,0,omw2f2,0,-1,-1},f2]-12*G[{0,0,0,0,omw2f2,0,-1,0},f2]-9*G[{0,0,0,0,omw2f2,0,0,-1},f2]+9*G[{0,0,0,0,omw2f2,0,0,0},f2]+3*G[{0,0,0,0,omw2f2,0,0,omw3f2},f2]-3*G[{0,0,0,0,omw2f2,0,omw1f2,-1},f2]+3*G[{0,0,0,0,omw2f2,0,omw1f2,0},f2]-3*G[{0,0,0,0,omw2f2,0,omw1f2,omw3f2},f2]-3*G[{0,0,0,0,omw2f2,0,omw2f2,-1},f2]+3*G[{0,0,0,0,omw2f2,0,omw2f2,0},f2]-3*G[{0,0,0,0,omw2f2,0,omw2f2,omw3f2},f2]-3*G[{0,0,0,0,omw2f2,omw3f2,0,-1},f2]+3*G[{0,0,0,0,omw2f2,omw3f2,0,0},f2]-3*G[{0,0,0,0,omw2f2,omw3f2,0,omw3f2},f2]+3*G[{0,0,0,0,omw2f2,omw3f2,omw1f2,-1},f2]-3*G[{0,0,0,0,omw2f2,omw3f2,omw1f2,0},f2]+3*G[{0,0,0,0,omw2f2,omw3f2,omw1f2,omw3f2},f2]+3*G[{0,0,0,0,omw2f2,omw3f2,omw2f2,-1},f2]-3*G[{0,0,0,0,omw2f2,omw3f2,omw2f2,0},f2]+3*G[{0,0,0,0,omw2f2,omw3f2,omw2f2,omw3f2},f2]-12*G[{0,0,0,0,omw2f2,omw3f2,omw3f2,omw3f2},f2]-6*G[{0,0,0,0,omw3f2,0,-1,-1},f2]+6*G[{0,0,0,0,omw3f2,0,-1,0},f2]+6*G[{0,0,0,0,omw3f2,0,0,-1},f2]-6*G[{0,0,0,0,omw3f2,0,0,0},f2]+6*G[{0,0,0,0,omw3f2,0,omw3f2,omw3f2},f2]+6*G[{0,0,0,0,omw3f2,omw1f2,-1,-1},f2]-6*G[{0,0,0,0,omw3f2,omw1f2,-1,0},f2]-6*G[{0,0,0,0,omw3f2,omw1f2,0,-1},f2]+6*G[{0,0,0,0,omw3f2,omw1f2,0,0},f2]-6*G[{0,0,0,0,omw3f2,omw1f2,omw3f2,omw3f2},f2]+6*G[{0,0,0,0,omw3f2,omw2f2,-1,-1},f2]-6*G[{0,0,0,0,omw3f2,omw2f2,-1,0},f2]-6*G[{0,0,0,0,omw3f2,omw2f2,0,-1},f2]+6*G[{0,0,0,0,omw3f2,omw2f2,0,0},f2]-6*G[{0,0,0,0,omw3f2,omw2f2,omw3f2,omw3f2},f2]+6*G[{0,0,0,0,omw3f2,omw3f2,0,-1},f2]-6*G[{0,0,0,0,omw3f2,omw3f2,0,0},f2]+6*G[{0,0,0,0,omw3f2,omw3f2,0,omw3f2},f2]-6*G[{0,0,0,0,omw3f2,omw3f2,omw1f2,-1},f2]+6*G[{0,0,0,0,omw3f2,omw3f2,omw1f2,0},f2]-6*G[{0,0,0,0,omw3f2,omw3f2,omw1f2,omw3f2},f2]-6*G[{0,0,0,0,omw3f2,omw3f2,omw2f2,-1},f2]+6*G[{0,0,0,0,omw3f2,omw3f2,omw2f2,0},f2]-6*G[{0,0,0,0,omw3f2,omw3f2,omw2f2,omw3f2},f2]+24*G[{0,0,0,0,omw3f2,omw3f2,omw3f2,omw3f2},f2]+8*G[{0,0,0,omw1f2,-1,-1,-1,-1},f2]-8*G[{0,0,0,omw1f2,-1,-1,-1,0},f2]-6*G[{0,0,0,omw1f2,-1,-1,0,-1},f2]+6*G[{0,0,0,omw1f2,-1,-1,0,0},f2]+2*G[{0,0,0,omw1f2,-1,-1,0,omw3f2},f2]-2*G[{0,0,0,omw1f2,-1,-1,omw1f2,-1},f2]+2*G[{0,0,0,omw1f2,-1,-1,omw1f2,0},f2]-2*G[{0,0,0,omw1f2,-1,-1,omw1f2,omw3f2},f2]-2*G[{0,0,0,omw1f2,-1,-1,omw2f2,-1},f2]+2*G[{0,0,0,omw1f2,-1,-1,omw2f2,0},f2]-2*G[{0,0,0,omw1f2,-1,-1,omw2f2,omw3f2},f2]-6*G[{0,0,0,omw1f2,-1,0,-1,-1},f2]+6*G[{0,0,0,omw1f2,-1,0,-1,0},f2]+4*G[{0,0,0,omw1f2,-1,0,0,-1},f2]-4*G[{0,0,0,omw1f2,-1,0,0,0},f2]-2*G[{0,0,0,omw1f2,-1,0,0,omw3f2},f2]+2*G[{0,0,0,omw1f2,-1,0,omw1f2,-1},f2]-2*G[{0,0,0,omw1f2,-1,0,omw1f2,0},f2]+2*G[{0,0,0,omw1f2,-1,0,omw1f2,omw3f2},f2]+2*G[{0,0,0,omw1f2,-1,0,omw2f2,-1},f2]-2*G[{0,0,0,omw1f2,-1,0,omw2f2,0},f2]+2*G[{0,0,0,omw1f2,-1,0,omw2f2,omw3f2},f2]-2*G[{0,0,0,omw1f2,-1,0,omw3f2,omw3f2},f2]-2*G[{0,0,0,omw1f2,-1,omw1f2,-1,-1},f2]+2*G[{0,0,0,omw1f2,-1,omw1f2,-1,0},f2]+2*G[{0,0,0,omw1f2,-1,omw1f2,0,-1},f2]-2*G[{0,0,0,omw1f2,-1,omw1f2,0,0},f2]+2*G[{0,0,0,omw1f2,-1,omw1f2,omw3f2,omw3f2},f2]-2*G[{0,0,0,omw1f2,-1,omw2f2,-1,-1},f2]+2*G[{0,0,0,omw1f2,-1,omw2f2,-1,0},f2]+2*G[{0,0,0,omw1f2,-1,omw2f2,0,-1},f2]-2*G[{0,0,0,omw1f2,-1,omw2f2,0,0},f2]+2*G[{0,0,0,omw1f2,-1,omw2f2,omw3f2,omw3f2},f2]-8*G[{0,0,0,omw1f2,0,-1,-1,-1},f2]+8*G[{0,0,0,omw1f2,0,-1,-1,0},f2]+6*G[{0,0,0,omw1f2,0,-1,0,-1},f2]-6*G[{0,0,0,omw1f2,0,-1,0,0},f2]-2*G[{0,0,0,omw1f2,0,-1,0,omw3f2},f2]+2*G[{0,0,0,omw1f2,0,-1,omw1f2,-1},f2]-2*G[{0,0,0,omw1f2,0,-1,omw1f2,0},f2]+2*G[{0,0,0,omw1f2,0,-1,omw1f2,omw3f2},f2]+2*G[{0,0,0,omw1f2,0,-1,omw2f2,-1},f2]-2*G[{0,0,0,omw1f2,0,-1,omw2f2,0},f2]+2*G[{0,0,0,omw1f2,0,-1,omw2f2,omw3f2},f2]+6*G[{0,0,0,omw1f2,0,0,-1,-1},f2]-6*G[{0,0,0,omw1f2,0,0,-1,0},f2]-4*G[{0,0,0,omw1f2,0,0,0,-1},f2]+4*G[{0,0,0,omw1f2,0,0,0,0},f2]+2*G[{0,0,0,omw1f2,0,0,0,omw3f2},f2]-2*G[{0,0,0,omw1f2,0,0,omw1f2,-1},f2]+2*G[{0,0,0,omw1f2,0,0,omw1f2,0},f2]-2*G[{0,0,0,omw1f2,0,0,omw1f2,omw3f2},f2]-2*G[{0,0,0,omw1f2,0,0,omw2f2,-1},f2]+2*G[{0,0,0,omw1f2,0,0,omw2f2,0},f2]-2*G[{0,0,0,omw1f2,0,0,omw2f2,omw3f2},f2]+2*G[{0,0,0,omw1f2,0,0,omw3f2,omw3f2},f2]+2*G[{0,0,0,omw1f2,0,omw1f2,-1,-1},f2]-2*G[{0,0,0,omw1f2,0,omw1f2,-1,0},f2]-2*G[{0,0,0,omw1f2,0,omw1f2,0,-1},f2]+2*G[{0,0,0,omw1f2,0,omw1f2,0,0},f2]-2*G[{0,0,0,omw1f2,0,omw1f2,omw3f2,omw3f2},f2]+2*G[{0,0,0,omw1f2,0,omw2f2,-1,-1},f2]-2*G[{0,0,0,omw1f2,0,omw2f2,-1,0},f2]-2*G[{0,0,0,omw1f2,0,omw2f2,0,-1},f2]+2*G[{0,0,0,omw1f2,0,omw2f2,0,0},f2]-2*G[{0,0,0,omw1f2,0,omw2f2,omw3f2,omw3f2},f2]+2*G[{0,0,0,omw1f2,omw3f2,0,-1,-1},f2]-2*G[{0,0,0,omw1f2,omw3f2,0,-1,0},f2]-2*G[{0,0,0,omw1f2,omw3f2,0,0,-1},f2]+2*G[{0,0,0,omw1f2,omw3f2,0,0,0},f2]-2*G[{0,0,0,omw1f2,omw3f2,0,omw3f2,omw3f2},f2]-2*G[{0,0,0,omw1f2,omw3f2,omw1f2,-1,-1},f2]+2*G[{0,0,0,omw1f2,omw3f2,omw1f2,-1,0},f2]+2*G[{0,0,0,omw1f2,omw3f2,omw1f2,0,-1},f2]-2*G[{0,0,0,omw1f2,omw3f2,omw1f2,0,0},f2]+2*G[{0,0,0,omw1f2,omw3f2,omw1f2,omw3f2,omw3f2},f2]-2*G[{0,0,0,omw1f2,omw3f2,omw2f2,-1,-1},f2]+2*G[{0,0,0,omw1f2,omw3f2,omw2f2,-1,0},f2]+2*G[{0,0,0,omw1f2,omw3f2,omw2f2,0,-1},f2]-2*G[{0,0,0,omw1f2,omw3f2,omw2f2,0,0},f2]+2*G[{0,0,0,omw1f2,omw3f2,omw2f2,omw3f2,omw3f2},f2]-2*G[{0,0,0,omw1f2,omw3f2,omw3f2,0,-1},f2]+2*G[{0,0,0,omw1f2,omw3f2,omw3f2,0,0},f2]-2*G[{0,0,0,omw1f2,omw3f2,omw3f2,0,omw3f2},f2]+2*G[{0,0,0,omw1f2,omw3f2,omw3f2,omw1f2,-1},f2]-2*G[{0,0,0,omw1f2,omw3f2,omw3f2,omw1f2,0},f2]+2*G[{0,0,0,omw1f2,omw3f2,omw3f2,omw1f2,omw3f2},f2]+2*G[{0,0,0,omw1f2,omw3f2,omw3f2,omw2f2,-1},f2]-2*G[{0,0,0,omw1f2,omw3f2,omw3f2,omw2f2,0},f2]+2*G[{0,0,0,omw1f2,omw3f2,omw3f2,omw2f2,omw3f2},f2]-8*G[{0,0,0,omw1f2,omw3f2,omw3f2,omw3f2,omw3f2},f2]+8*G[{0,0,0,omw2f2,-1,-1,-1,-1},f2]-8*G[{0,0,0,omw2f2,-1,-1,-1,0},f2]-6*G[{0,0,0,omw2f2,-1,-1,0,-1},f2]+6*G[{0,0,0,omw2f2,-1,-1,0,0},f2]+2*G[{0,0,0,omw2f2,-1,-1,0,omw3f2},f2]-2*G[{0,0,0,omw2f2,-1,-1,omw1f2,-1},f2]+2*G[{0,0,0,omw2f2,-1,-1,omw1f2,0},f2]-2*G[{0,0,0,omw2f2,-1,-1,omw1f2,omw3f2},f2]-2*G[{0,0,0,omw2f2,-1,-1,omw2f2,-1},f2]+2*G[{0,0,0,omw2f2,-1,-1,omw2f2,0},f2]-2*G[{0,0,0,omw2f2,-1,-1,omw2f2,omw3f2},f2]-6*G[{0,0,0,omw2f2,-1,0,-1,-1},f2]+6*G[{0,0,0,omw2f2,-1,0,-1,0},f2]+4*G[{0,0,0,omw2f2,-1,0,0,-1},f2]-4*G[{0,0,0,omw2f2,-1,0,0,0},f2]-2*G[{0,0,0,omw2f2,-1,0,0,omw3f2},f2]+2*G[{0,0,0,omw2f2,-1,0,omw1f2,-1},f2]-2*G[{0,0,0,omw2f2,-1,0,omw1f2,0},f2]+2*G[{0,0,0,omw2f2,-1,0,omw1f2,omw3f2},f2]+2*G[{0,0,0,omw2f2,-1,0,omw2f2,-1},f2]-2*G[{0,0,0,omw2f2,-1,0,omw2f2,0},f2]+2*G[{0,0,0,omw2f2,-1,0,omw2f2,omw3f2},f2]-2*G[{0,0,0,omw2f2,-1,0,omw3f2,omw3f2},f2]-2*G[{0,0,0,omw2f2,-1,omw1f2,-1,-1},f2]+2*G[{0,0,0,omw2f2,-1,omw1f2,-1,0},f2]+2*G[{0,0,0,omw2f2,-1,omw1f2,0,-1},f2]-2*G[{0,0,0,omw2f2,-1,omw1f2,0,0},f2]+2*G[{0,0,0,omw2f2,-1,omw1f2,omw3f2,omw3f2},f2]-2*G[{0,0,0,omw2f2,-1,omw2f2,-1,-1},f2]+2*G[{0,0,0,omw2f2,-1,omw2f2,-1,0},f2]+2*G[{0,0,0,omw2f2,-1,omw2f2,0,-1},f2]-2*G[{0,0,0,omw2f2,-1,omw2f2,0,0},f2]+2*G[{0,0,0,omw2f2,-1,omw2f2,omw3f2,omw3f2},f2]-8*G[{0,0,0,omw2f2,0,-1,-1,-1},f2]+8*G[{0,0,0,omw2f2,0,-1,-1,0},f2]+6*G[{0,0,0,omw2f2,0,-1,0,-1},f2]-6*G[{0,0,0,omw2f2,0,-1,0,0},f2]-2*G[{0,0,0,omw2f2,0,-1,0,omw3f2},f2]+2*G[{0,0,0,omw2f2,0,-1,omw1f2,-1},f2]-2*G[{0,0,0,omw2f2,0,-1,omw1f2,0},f2]+2*G[{0,0,0,omw2f2,0,-1,omw1f2,omw3f2},f2]+2*G[{0,0,0,omw2f2,0,-1,omw2f2,-1},f2]-2*G[{0,0,0,omw2f2,0,-1,omw2f2,0},f2]+2*G[{0,0,0,omw2f2,0,-1,omw2f2,omw3f2},f2]+6*G[{0,0,0,omw2f2,0,0,-1,-1},f2]-6*G[{0,0,0,omw2f2,0,0,-1,0},f2]-4*G[{0,0,0,omw2f2,0,0,0,-1},f2]+4*G[{0,0,0,omw2f2,0,0,0,0},f2]+2*G[{0,0,0,omw2f2,0,0,0,omw3f2},f2]-2*G[{0,0,0,omw2f2,0,0,omw1f2,-1},f2]+2*G[{0,0,0,omw2f2,0,0,omw1f2,0},f2]-2*G[{0,0,0,omw2f2,0,0,omw1f2,omw3f2},f2]-2*G[{0,0,0,omw2f2,0,0,omw2f2,-1},f2]+2*G[{0,0,0,omw2f2,0,0,omw2f2,0},f2]-2*G[{0,0,0,omw2f2,0,0,omw2f2,omw3f2},f2]+2*G[{0,0,0,omw2f2,0,0,omw3f2,omw3f2},f2]+2*G[{0,0,0,omw2f2,0,omw1f2,-1,-1},f2]-2*G[{0,0,0,omw2f2,0,omw1f2,-1,0},f2]-2*G[{0,0,0,omw2f2,0,omw1f2,0,-1},f2]+2*G[{0,0,0,omw2f2,0,omw1f2,0,0},f2]-2*G[{0,0,0,omw2f2,0,omw1f2,omw3f2,omw3f2},f2]+2*G[{0,0,0,omw2f2,0,omw2f2,-1,-1},f2]-2*G[{0,0,0,omw2f2,0,omw2f2,-1,0},f2]-2*G[{0,0,0,omw2f2,0,omw2f2,0,-1},f2]+2*G[{0,0,0,omw2f2,0,omw2f2,0,0},f2]-2*G[{0,0,0,omw2f2,0,omw2f2,omw3f2,omw3f2},f2]+2*G[{0,0,0,omw2f2,omw3f2,0,-1,-1},f2]-2*G[{0,0,0,omw2f2,omw3f2,0,-1,0},f2]-2*G[{0,0,0,omw2f2,omw3f2,0,0,-1},f2]+2*G[{0,0,0,omw2f2,omw3f2,0,0,0},f2]-2*G[{0,0,0,omw2f2,omw3f2,0,omw3f2,omw3f2},f2]-2*G[{0,0,0,omw2f2,omw3f2,omw1f2,-1,-1},f2]+2*G[{0,0,0,omw2f2,omw3f2,omw1f2,-1,0},f2]+2*G[{0,0,0,omw2f2,omw3f2,omw1f2,0,-1},f2]-2*G[{0,0,0,omw2f2,omw3f2,omw1f2,0,0},f2]+2*G[{0,0,0,omw2f2,omw3f2,omw1f2,omw3f2,omw3f2},f2]-2*G[{0,0,0,omw2f2,omw3f2,omw2f2,-1,-1},f2]+2*G[{0,0,0,omw2f2,omw3f2,omw2f2,-1,0},f2]+2*G[{0,0,0,omw2f2,omw3f2,omw2f2,0,-1},f2]-2*G[{0,0,0,omw2f2,omw3f2,omw2f2,0,0},f2]+2*G[{0,0,0,omw2f2,omw3f2,omw2f2,omw3f2,omw3f2},f2]-2*G[{0,0,0,omw2f2,omw3f2,omw3f2,0,-1},f2]+2*G[{0,0,0,omw2f2,omw3f2,omw3f2,0,0},f2]-2*G[{0,0,0,omw2f2,omw3f2,omw3f2,0,omw3f2},f2]+2*G[{0,0,0,omw2f2,omw3f2,omw3f2,omw1f2,-1},f2]-2*G[{0,0,0,omw2f2,omw3f2,omw3f2,omw1f2,0},f2]+2*G[{0,0,0,omw2f2,omw3f2,omw3f2,omw1f2,omw3f2},f2]+2*G[{0,0,0,omw2f2,omw3f2,omw3f2,omw2f2,-1},f2]-2*G[{0,0,0,omw2f2,omw3f2,omw3f2,omw2f2,0},f2]+2*G[{0,0,0,omw2f2,omw3f2,omw3f2,omw2f2,omw3f2},f2]-8*G[{0,0,0,omw2f2,omw3f2,omw3f2,omw3f2,omw3f2},f2]+4*G[{0,0,0,omw3f2,0,-1,-1,-1},f2]-4*G[{0,0,0,omw3f2,0,-1,-1,0},f2]-3*G[{0,0,0,omw3f2,0,-1,0,-1},f2]+3*G[{0,0,0,omw3f2,0,-1,0,0},f2]+G[{0,0,0,omw3f2,0,-1,0,omw3f2},f2]-G[{0,0,0,omw3f2,0,-1,omw1f2,-1},f2]+G[{0,0,0,omw3f2,0,-1,omw1f2,0},f2]-G[{0,0,0,omw3f2,0,-1,omw1f2,omw3f2},f2]-G[{0,0,0,omw3f2,0,-1,omw2f2,-1},f2]+G[{0,0,0,omw3f2,0,-1,omw2f2,0},f2]-G[{0,0,0,omw3f2,0,-1,omw2f2,omw3f2},f2]-4*G[{0,0,0,omw3f2,0,0,-1,-1},f2]+4*G[{0,0,0,omw3f2,0,0,-1,0},f2]+3*G[{0,0,0,omw3f2,0,0,0,-1},f2]-3*G[{0,0,0,omw3f2,0,0,0,0},f2]-G[{0,0,0,omw3f2,0,0,0,omw3f2},f2]+G[{0,0,0,omw3f2,0,0,omw1f2,-1},f2]-G[{0,0,0,omw3f2,0,0,omw1f2,0},f2]+G[{0,0,0,omw3f2,0,0,omw1f2,omw3f2},f2]+G[{0,0,0,omw3f2,0,0,omw2f2,-1},f2]-G[{0,0,0,omw3f2,0,0,omw2f2,0},f2]+G[{0,0,0,omw3f2,0,0,omw2f2,omw3f2},f2]+G[{0,0,0,omw3f2,0,omw3f2,0,-1},f2]-G[{0,0,0,omw3f2,0,omw3f2,0,0},f2]+G[{0,0,0,omw3f2,0,omw3f2,0,omw3f2},f2]-G[{0,0,0,omw3f2,0,omw3f2,omw1f2,-1},f2]+G[{0,0,0,omw3f2,0,omw3f2,omw1f2,0},f2]-G[{0,0,0,omw3f2,0,omw3f2,omw1f2,omw3f2},f2]-G[{0,0,0,omw3f2,0,omw3f2,omw2f2,-1},f2]+G[{0,0,0,omw3f2,0,omw3f2,omw2f2,0},f2]-G[{0,0,0,omw3f2,0,omw3f2,omw2f2,omw3f2},f2]+4*G[{0,0,0,omw3f2,0,omw3f2,omw3f2,omw3f2},f2]-4*G[{0,0,0,omw3f2,omw1f2,-1,-1,-1},f2]+4*G[{0,0,0,omw3f2,omw1f2,-1,-1,0},f2]+3*G[{0,0,0,omw3f2,omw1f2,-1,0,-1},f2]-3*G[{0,0,0,omw3f2,omw1f2,-1,0,0},f2]-G[{0,0,0,omw3f2,omw1f2,-1,0,omw3f2},f2]+G[{0,0,0,omw3f2,omw1f2,-1,omw1f2,-1},f2]-G[{0,0,0,omw3f2,omw1f2,-1,omw1f2,0},f2]+G[{0,0,0,omw3f2,omw1f2,-1,omw1f2,omw3f2},f2]+G[{0,0,0,omw3f2,omw1f2,-1,omw2f2,-1},f2]-G[{0,0,0,omw3f2,omw1f2,-1,omw2f2,0},f2]+G[{0,0,0,omw3f2,omw1f2,-1,omw2f2,omw3f2},f2]+4*G[{0,0,0,omw3f2,omw1f2,0,-1,-1},f2]-4*G[{0,0,0,omw3f2,omw1f2,0,-1,0},f2]-3*G[{0,0,0,omw3f2,omw1f2,0,0,-1},f2]+3*G[{0,0,0,omw3f2,omw1f2,0,0,0},f2]+G[{0,0,0,omw3f2,omw1f2,0,0,omw3f2},f2]-G[{0,0,0,omw3f2,omw1f2,0,omw1f2,-1},f2]+G[{0,0,0,omw3f2,omw1f2,0,omw1f2,0},f2]-G[{0,0,0,omw3f2,omw1f2,0,omw1f2,omw3f2},f2]-G[{0,0,0,omw3f2,omw1f2,0,omw2f2,-1},f2]+G[{0,0,0,omw3f2,omw1f2,0,omw2f2,0},f2]-G[{0,0,0,omw3f2,omw1f2,0,omw2f2,omw3f2},f2]-G[{0,0,0,omw3f2,omw1f2,omw3f2,0,-1},f2]+G[{0,0,0,omw3f2,omw1f2,omw3f2,0,0},f2]-G[{0,0,0,omw3f2,omw1f2,omw3f2,0,omw3f2},f2]+G[{0,0,0,omw3f2,omw1f2,omw3f2,omw1f2,-1},f2]-G[{0,0,0,omw3f2,omw1f2,omw3f2,omw1f2,0},f2]+G[{0,0,0,omw3f2,omw1f2,omw3f2,omw1f2,omw3f2},f2]+G[{0,0,0,omw3f2,omw1f2,omw3f2,omw2f2,-1},f2]-G[{0,0,0,omw3f2,omw1f2,omw3f2,omw2f2,0},f2]+G[{0,0,0,omw3f2,omw1f2,omw3f2,omw2f2,omw3f2},f2]-4*G[{0,0,0,omw3f2,omw1f2,omw3f2,omw3f2,omw3f2},f2]-4*G[{0,0,0,omw3f2,omw2f2,-1,-1,-1},f2]+4*G[{0,0,0,omw3f2,omw2f2,-1,-1,0},f2]+3*G[{0,0,0,omw3f2,omw2f2,-1,0,-1},f2]-3*G[{0,0,0,omw3f2,omw2f2,-1,0,0},f2]-G[{0,0,0,omw3f2,omw2f2,-1,0,omw3f2},f2]+G[{0,0,0,omw3f2,omw2f2,-1,omw1f2,-1},f2]-G[{0,0,0,omw3f2,omw2f2,-1,omw1f2,0},f2]+G[{0,0,0,omw3f2,omw2f2,-1,omw1f2,omw3f2},f2]+G[{0,0,0,omw3f2,omw2f2,-1,omw2f2,-1},f2]-G[{0,0,0,omw3f2,omw2f2,-1,omw2f2,0},f2]+G[{0,0,0,omw3f2,omw2f2,-1,omw2f2,omw3f2},f2]+4*G[{0,0,0,omw3f2,omw2f2,0,-1,-1},f2]-4*G[{0,0,0,omw3f2,omw2f2,0,-1,0},f2]-3*G[{0,0,0,omw3f2,omw2f2,0,0,-1},f2]+3*G[{0,0,0,omw3f2,omw2f2,0,0,0},f2]+G[{0,0,0,omw3f2,omw2f2,0,0,omw3f2},f2]-G[{0,0,0,omw3f2,omw2f2,0,omw1f2,-1},f2]+G[{0,0,0,omw3f2,omw2f2,0,omw1f2,0},f2]-G[{0,0,0,omw3f2,omw2f2,0,omw1f2,omw3f2},f2]-G[{0,0,0,omw3f2,omw2f2,0,omw2f2,-1},f2]+G[{0,0,0,omw3f2,omw2f2,0,omw2f2,0},f2]-G[{0,0,0,omw3f2,omw2f2,0,omw2f2,omw3f2},f2]-G[{0,0,0,omw3f2,omw2f2,omw3f2,0,-1},f2]+G[{0,0,0,omw3f2,omw2f2,omw3f2,0,0},f2]-G[{0,0,0,omw3f2,omw2f2,omw3f2,0,omw3f2},f2]+G[{0,0,0,omw3f2,omw2f2,omw3f2,omw1f2,-1},f2]-G[{0,0,0,omw3f2,omw2f2,omw3f2,omw1f2,0},f2]+G[{0,0,0,omw3f2,omw2f2,omw3f2,omw1f2,omw3f2},f2]+G[{0,0,0,omw3f2,omw2f2,omw3f2,omw2f2,-1},f2]-G[{0,0,0,omw3f2,omw2f2,omw3f2,omw2f2,0},f2]+G[{0,0,0,omw3f2,omw2f2,omw3f2,omw2f2,omw3f2},f2]-4*G[{0,0,0,omw3f2,omw2f2,omw3f2,omw3f2,omw3f2},f2]-4*G[{0,0,0,omw3f2,omw3f2,0,-1,-1},f2]+4*G[{0,0,0,omw3f2,omw3f2,0,-1,0},f2]+4*G[{0,0,0,omw3f2,omw3f2,0,0,-1},f2]-4*G[{0,0,0,omw3f2,omw3f2,0,0,0},f2]+4*G[{0,0,0,omw3f2,omw3f2,0,omw3f2,omw3f2},f2]+4*G[{0,0,0,omw3f2,omw3f2,omw1f2,-1,-1},f2]-4*G[{0,0,0,omw3f2,omw3f2,omw1f2,-1,0},f2]-4*G[{0,0,0,omw3f2,omw3f2,omw1f2,0,-1},f2]+4*G[{0,0,0,omw3f2,omw3f2,omw1f2,0,0},f2]-4*G[{0,0,0,omw3f2,omw3f2,omw1f2,omw3f2,omw3f2},f2]+4*G[{0,0,0,omw3f2,omw3f2,omw2f2,-1,-1},f2]-4*G[{0,0,0,omw3f2,omw3f2,omw2f2,-1,0},f2]-4*G[{0,0,0,omw3f2,omw3f2,omw2f2,0,-1},f2]+4*G[{0,0,0,omw3f2,omw3f2,omw2f2,0,0},f2]-4*G[{0,0,0,omw3f2,omw3f2,omw2f2,omw3f2,omw3f2},f2]+4*G[{0,0,0,omw3f2,omw3f2,omw3f2,0,-1},f2]-4*G[{0,0,0,omw3f2,omw3f2,omw3f2,0,0},f2]+4*G[{0,0,0,omw3f2,omw3f2,omw3f2,0,omw3f2},f2]-4*G[{0,0,0,omw3f2,omw3f2,omw3f2,omw1f2,-1},f2]+4*G[{0,0,0,omw3f2,omw3f2,omw3f2,omw1f2,0},f2]-4*G[{0,0,0,omw3f2,omw3f2,omw3f2,omw1f2,omw3f2},f2]-4*G[{0,0,0,omw3f2,omw3f2,omw3f2,omw2f2,-1},f2]+4*G[{0,0,0,omw3f2,omw3f2,omw3f2,omw2f2,0},f2]-4*G[{0,0,0,omw3f2,omw3f2,omw3f2,omw2f2,omw3f2},f2]+16*G[{0,0,0,omw3f2,omw3f2,omw3f2,omw3f2,omw3f2},f2]+2*G[{0},f1]*G[{0,0,0,-1,-1},f2]*zeta[2]+2*G[{0},f3]*G[{0,0,0,-1,-1},f2]*zeta[2]-G[{0},f1]*G[{0,0,0,-1,0},f2]*zeta[2]-G[{0},f3]*G[{0,0,0,-1,0},f2]*zeta[2]-G[{0},f1]*G[{0,0,0,-1,omw1f2},f2]*zeta[2]-G[{0},f3]*G[{0,0,0,-1,omw1f2},f2]*zeta[2]-G[{0},f1]*G[{0,0,0,-1,omw2f2},f2]*zeta[2]-G[{0},f3]*G[{0,0,0,-1,omw2f2},f2]*zeta[2]-3*G[{0},f1]*G[{0,0,0,0,-1},f2]*zeta[2]-3*G[{0},f3]*G[{0,0,0,0,-1},f2]*zeta[2]+3*G[{0},f1]*G[{0,0,0,0,omw1f2},f2]*zeta[2]+3*G[{0},f3]*G[{0,0,0,0,omw1f2},f2]*zeta[2]+3*G[{0},f1]*G[{0,0,0,0,omw2f2},f2]*zeta[2]+3*G[{0},f3]*G[{0,0,0,0,omw2f2},f2]*zeta[2]-3*G[{0},f1]*G[{0,0,0,0,omw3f2},f2]*zeta[2]-3*G[{0},f3]*G[{0,0,0,0,omw3f2},f2]*zeta[2]-G[{0},f1]*G[{0,0,0,omw1f2,-1},f2]*zeta[2]-G[{0},f3]*G[{0,0,0,omw1f2,-1},f2]*zeta[2]+G[{0},f1]*G[{0,0,0,omw1f2,0},f2]*zeta[2]+G[{0},f3]*G[{0,0,0,omw1f2,0},f2]*zeta[2]+G[{0},f1]*G[{0,0,0,omw1f2,omw3f2},f2]*zeta[2]+G[{0},f3]*G[{0,0,0,omw1f2,omw3f2},f2]*zeta[2]-G[{0},f1]*G[{0,0,0,omw2f2,-1},f2]*zeta[2]-G[{0},f3]*G[{0,0,0,omw2f2,-1},f2]*zeta[2]+G[{0},f1]*G[{0,0,0,omw2f2,0},f2]*zeta[2]+G[{0},f3]*G[{0,0,0,omw2f2,0},f2]*zeta[2]+G[{0},f1]*G[{0,0,0,omw2f2,omw3f2},f2]*zeta[2]+G[{0},f3]*G[{0,0,0,omw2f2,omw3f2},f2]*zeta[2]-G[{0},f1]*G[{0,0,0,omw3f2,0},f2]*zeta[2]-G[{0},f3]*G[{0,0,0,omw3f2,0},f2]*zeta[2]+G[{0},f1]*G[{0,0,0,omw3f2,omw1f2},f2]*zeta[2]+G[{0},f3]*G[{0,0,0,omw3f2,omw1f2},f2]*zeta[2]+G[{0},f1]*G[{0,0,0,omw3f2,omw2f2},f2]*zeta[2]+G[{0},f3]*G[{0,0,0,omw3f2,omw2f2},f2]*zeta[2]-2*G[{0},f1]*G[{0,0,0,omw3f2,omw3f2},f2]*zeta[2]-2*G[{0},f3]*G[{0,0,0,omw3f2,omw3f2},f2]*zeta[2]-4*G[{0,0,0,-1,-1,-1},f2]*zeta[2]+4*G[{0,0,0,-1,-1,0},f2]*zeta[2]+3*G[{0,0,0,-1,0,-1},f2]*zeta[2]-3*G[{0,0,0,-1,0,0},f2]*zeta[2]-G[{0,0,0,-1,0,omw3f2},f2]*zeta[2]+G[{0,0,0,-1,omw1f2,-1},f2]*zeta[2]-G[{0,0,0,-1,omw1f2,0},f2]*zeta[2]+G[{0,0,0,-1,omw1f2,omw3f2},f2]*zeta[2]+G[{0,0,0,-1,omw2f2,-1},f2]*zeta[2]-G[{0,0,0,-1,omw2f2,0},f2]*zeta[2]+G[{0,0,0,-1,omw2f2,omw3f2},f2]*zeta[2]+6*G[{0,0,0,0,-1,-1},f2]*zeta[2]-6*G[{0,0,0,0,-1,0},f2]*zeta[2]-5*G[{0,0,0,0,0,-1},f2]*zeta[2]+5*G[{0,0,0,0,0,omw3f2},f2]*zeta[2]-3*G[{0,0,0,0,omw1f2,-1},f2]*zeta[2]+3*G[{0,0,0,0,omw1f2,0},f2]*zeta[2]-3*G[{0,0,0,0,omw1f2,omw3f2},f2]*zeta[2]-3*G[{0,0,0,0,omw2f2,-1},f2]*zeta[2]+3*G[{0,0,0,0,omw2f2,0},f2]*zeta[2]-3*G[{0,0,0,0,omw2f2,omw3f2},f2]*zeta[2]+6*G[{0,0,0,0,omw3f2,omw3f2},f2]*zeta[2]+2*G[{0,0,0,omw1f2,-1,-1},f2]*zeta[2]-2*G[{0,0,0,omw1f2,-1,0},f2]*zeta[2]-2*G[{0,0,0,omw1f2,0,-1},f2]*zeta[2]+2*G[{0,0,0,omw1f2,0,0},f2]*zeta[2]-2*G[{0,0,0,omw1f2,omw3f2,omw3f2},f2]*zeta[2]+2*G[{0,0,0,omw2f2,-1,-1},f2]*zeta[2]-2*G[{0,0,0,omw2f2,-1,0},f2]*zeta[2]-2*G[{0,0,0,omw2f2,0,-1},f2]*zeta[2]+2*G[{0,0,0,omw2f2,0,0},f2]*zeta[2]-2*G[{0,0,0,omw2f2,omw3f2,omw3f2},f2]*zeta[2]+G[{0,0,0,omw3f2,0,-1},f2]*zeta[2]-G[{0,0,0,omw3f2,0,0},f2]*zeta[2]+G[{0,0,0,omw3f2,0,omw3f2},f2]*zeta[2]-G[{0,0,0,omw3f2,omw1f2,-1},f2]*zeta[2]+G[{0,0,0,omw3f2,omw1f2,0},f2]*zeta[2]-G[{0,0,0,omw3f2,omw1f2,omw3f2},f2]*zeta[2]-G[{0,0,0,omw3f2,omw2f2,-1},f2]*zeta[2]+G[{0,0,0,omw3f2,omw2f2,0},f2]*zeta[2]-G[{0,0,0,omw3f2,omw2f2,omw3f2},f2]*zeta[2]+4*G[{0,0,0,omw3f2,omw3f2,omw3f2},f2]*zeta[2]-4*G[{0,0,0,-1,-1},f2]*zeta[3]+2*G[{0,0,0,-1,0},f2]*zeta[3]+2*G[{0,0,0,-1,omw1f2},f2]*zeta[3]+2*G[{0,0,0,-1,omw2f2},f2]*zeta[3]+6*G[{0,0,0,0,-1},f2]*zeta[3]-6*G[{0,0,0,0,omw1f2},f2]*zeta[3]-6*G[{0,0,0,0,omw2f2},f2]*zeta[3]+6*G[{0,0,0,0,omw3f2},f2]*zeta[3]+2*G[{0,0,0,omw1f2,-1},f2]*zeta[3]-2*G[{0,0,0,omw1f2,0},f2]*zeta[3]-2*G[{0,0,0,omw1f2,omw3f2},f2]*zeta[3]+2*G[{0,0,0,omw2f2,-1},f2]*zeta[3]-2*G[{0,0,0,omw2f2,0},f2]*zeta[3]-2*G[{0,0,0,omw2f2,omw3f2},f2]*zeta[3]+2*G[{0,0,0,omw3f2,0},f2]*zeta[3]-2*G[{0,0,0,omw3f2,omw1f2},f2]*zeta[3]-2*G[{0,0,0,omw3f2,omw2f2},f2]*zeta[3]+4*G[{0,0,0,omw3f2,omw3f2},f2]*zeta[3]-(7*G[{0,0,0,-1},f2]*zeta[4])/4+(7*G[{0,0,0,omw3f2},f2]*zeta[4])/4;

